Higgs transitions of spin ice

Frustrated magnets such as spin ice exhibit Coulomb phases, where correlations have power-law forms at long distances. Applied perturbations can cause ordering transitions which cannot be described by the usual Landau paradigm, and are instead naturally viewed as Higgs transitions of an emergent gauge theory. Starting from a classical statistical model of spin ice, it is shown that a variety of possible phases and transitions can be described by this approach. Certain cases are identified where continuous transitions are argued to be likely; the predicted critical behavior may be tested in experiments or numerical simulations.

==> anc/Figures3D.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    243295,       4718]
NotebookOptionsPosition[    241560,       4661]
NotebookOutlinePosition[    242168,       4682]
CellTagsIndexPosition[    242125,       4679]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Higgs transitions of spin ice", "Title"],

Cell["Stephen Powell", "Subtitle"],

Cell[CellGroupData[{

Cell["Figure 1", "Subsubsection"],

Cell[BoxData[
 Graphics3DBox[{
   {Opacity[0.3], {{{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
             Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}}, {{{0.5, 0.5,
            2.5}, {0.5, -0.5, 1.5}, {-0.5, 0.5, 1.5}}, {{0.5, 0.5, 2.5}, {
           0.5, -0.5, 1.5}, {-0.5, -0.5, 2.5}}, {{0.5, 0.5, 2.5}, {-0.5, 0.5, 
           1.5}, {-0.5, -0.5, 2.5}}, {{0.5, -0.5, 1.5}, {-0.5, 0.5, 
           1.5}, {-0.5, -0.5, 2.5}}}]]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{
             Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}}, {{{0.5, 2.5, 
           0.5}, {0.5, 1.5, -0.5}, {-0.5, 2.5, -0.5}}, {{0.5, 2.5, 0.5}, {0.5,
            1.5, -0.5}, {-0.5, 1.5, 0.5}}, {{0.5, 2.5, 0.5}, {-0.5, 
           2.5, -0.5}, {-0.5, 1.5, 0.5}}, {{0.5, 1.5, -0.5}, {-0.5, 
           2.5, -0.5}, {-0.5, 1.5, 0.5}}}]]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}}, {{{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{
             Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
             Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
             Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}}, {{{2.5, 0.5, 
           0.5}, {2.5, -0.5, -0.5}, {1.5, 0.5, -0.5}}, {{2.5, 0.5, 0.5}, {
           2.5, -0.5, -0.5}, {1.5, -0.5, 0.5}}, {{2.5, 0.5, 0.5}, {1.5, 
           0.5, -0.5}, {1.5, -0.5, 0.5}}, {{2.5, -0.5, -0.5}, {1.5, 
           0.5, -0.5}, {1.5, -0.5, 0.5}}}]]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], 
              Rational[-3, 
               2]}}}, {{{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -1.5, \
-0.5}}, {{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, \
-1.5, -1.5}, {-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, -0.5, -0.5}, \
{-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}}]]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{
             Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
             Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
             Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}}, {{{2.5, 2.5, 
           2.5}, {2.5, 1.5, 1.5}, {1.5, 2.5, 1.5}}, {{2.5, 2.5, 2.5}, {2.5, 
           1.5, 1.5}, {1.5, 1.5, 2.5}}, {{2.5, 2.5, 2.5}, {1.5, 2.5, 1.5}, {
           1.5, 1.5, 2.5}}, {{2.5, 1.5, 1.5}, {1.5, 2.5, 1.5}, {1.5, 1.5, 
           2.5}}}]]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{
             Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
             Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
             Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}}, {{{-1.5, 0.5,
            0.5}, {-1.5, 1.5, 1.5}, {-0.5, 0.5, 1.5}}, {{-1.5, 0.5, 
           0.5}, {-1.5, 1.5, 1.5}, {-0.5, 1.5, 0.5}}, {{-1.5, 0.5, 
           0.5}, {-0.5, 0.5, 1.5}, {-0.5, 1.5, 0.5}}, {{-1.5, 1.5, 
           1.5}, {-0.5, 0.5, 1.5}, {-0.5, 1.5, 0.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[-3, 2], Rational[3, 2]}}, {{
             Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[-3, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[-3, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}}, {{{0.5, -1.5,
            0.5}, {0.5, -0.5, 1.5}, {1.5, -1.5, 1.5}}, {{0.5, -1.5, 0.5}, {
           0.5, -0.5, 1.5}, {1.5, -0.5, 0.5}}, {{0.5, -1.5, 0.5}, {1.5, -1.5, 
           1.5}, {1.5, -0.5, 0.5}}, {{0.5, -0.5, 1.5}, {1.5, -1.5, 1.5}, {
           1.5, -0.5, 0.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}, {{
             Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}}, {{{0.5, 
           0.5, -1.5}, {0.5, 1.5, -0.5}, {1.5, 0.5, -0.5}}, {{0.5, 
           0.5, -1.5}, {0.5, 1.5, -0.5}, {1.5, 1.5, -1.5}}, {{0.5, 
           0.5, -1.5}, {1.5, 0.5, -0.5}, {1.5, 1.5, -1.5}}, {{0.5, 
           1.5, -0.5}, {1.5, 0.5, -0.5}, {1.5, 1.5, -1.5}}}]]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
             Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[
              5, 2]}}}, {{{-1.5, -1.5, 2.5}, {-1.5, -0.5, 3.5}, {-0.5, -1.5, 
           3.5}}, {{-1.5, -1.5, 2.5}, {-1.5, -0.5, 3.5}, {-0.5, -0.5, 
           2.5}}, {{-1.5, -1.5, 2.5}, {-0.5, -1.5, 3.5}, {-0.5, -0.5, 
           2.5}}, {{-1.5, -0.5, 3.5}, {-0.5, -1.5, 3.5}, {-0.5, -0.5, 
           2.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[7, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[7, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
             Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[7, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}}, {{{0.5, 0.5, 
           2.5}, {0.5, 1.5, 3.5}, {1.5, 0.5, 3.5}}, {{0.5, 0.5, 2.5}, {0.5, 
           1.5, 3.5}, {1.5, 1.5, 2.5}}, {{0.5, 0.5, 2.5}, {1.5, 0.5, 3.5}, {
           1.5, 1.5, 2.5}}, {{0.5, 1.5, 3.5}, {1.5, 0.5, 3.5}, {1.5, 1.5, 
           2.5}}}]]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{
             Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}}, {{{-1.5, 
           2.5, -1.5}, {-1.5, 3.5, -0.5}, {-0.5, 2.5, -0.5}}, {{-1.5, 
           2.5, -1.5}, {-1.5, 3.5, -0.5}, {-0.5, 3.5, -1.5}}, {{-1.5, 
           2.5, -1.5}, {-0.5, 2.5, -0.5}, {-0.5, 3.5, -1.5}}, {{-1.5, 
           3.5, -0.5}, {-0.5, 2.5, -0.5}, {-0.5, 3.5, -1.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{
             Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[7, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[7, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[7, 2], Rational[1, 2]}}}, {{{0.5, 2.5, 
           0.5}, {0.5, 3.5, 1.5}, {1.5, 2.5, 1.5}}, {{0.5, 2.5, 0.5}, {0.5, 
           3.5, 1.5}, {1.5, 3.5, 0.5}}, {{0.5, 2.5, 0.5}, {1.5, 2.5, 1.5}, {
           1.5, 3.5, 0.5}}, {{0.5, 3.5, 1.5}, {1.5, 2.5, 1.5}, {1.5, 3.5, 
           0.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[7, 2]}}, {{
             Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}, {{
             Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}, {{
             Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}}, {{{-1.5, 2.5,
            2.5}, {-1.5, 3.5, 3.5}, {-0.5, 2.5, 3.5}}, {{-1.5, 2.5, 
           2.5}, {-1.5, 3.5, 3.5}, {-0.5, 3.5, 2.5}}, {{-1.5, 2.5, 
           2.5}, {-0.5, 2.5, 3.5}, {-0.5, 3.5, 2.5}}, {{-1.5, 3.5, 
           3.5}, {-0.5, 2.5, 3.5}, {-0.5, 3.5, 2.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}}, {{{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
             Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}}, {{{
           2.5, -1.5, -1.5}, {2.5, -0.5, -0.5}, {3.5, -1.5, -0.5}}, {{
           2.5, -1.5, -1.5}, {2.5, -0.5, -0.5}, {3.5, -0.5, -1.5}}, {{
           2.5, -1.5, -1.5}, {3.5, -1.5, -0.5}, {3.5, -0.5, -1.5}}, {{
           2.5, -0.5, -0.5}, {3.5, -1.5, -0.5}, {3.5, -0.5, -1.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[7, 2], Rational[1, 2], Rational[3, 2]}}, {{
             Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[7, 2], Rational[3, 2], Rational[1, 2]}}, {{
             Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[7, 2], Rational[1, 2], Rational[3, 2]}, {
             Rational[7, 2], Rational[3, 2], Rational[1, 2]}}, {{
             Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[7, 2], Rational[1, 2], Rational[3, 2]}, {
             Rational[7, 2], Rational[3, 2], Rational[1, 2]}}}, {{{2.5, 0.5, 
           0.5}, {2.5, 1.5, 1.5}, {3.5, 0.5, 1.5}}, {{2.5, 0.5, 0.5}, {2.5, 
           1.5, 1.5}, {3.5, 1.5, 0.5}}, {{2.5, 0.5, 0.5}, {3.5, 0.5, 1.5}, {
           3.5, 1.5, 0.5}}, {{2.5, 1.5, 1.5}, {3.5, 0.5, 1.5}, {3.5, 1.5, 
           0.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[7, 2]}}, {{
             Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}, {{
             Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}, {{
             Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}}, {{{2.5, -1.5,
            2.5}, {2.5, -0.5, 3.5}, {3.5, -1.5, 3.5}}, {{2.5, -1.5, 2.5}, {
           2.5, -0.5, 3.5}, {3.5, -0.5, 2.5}}, {{2.5, -1.5, 2.5}, {3.5, -1.5, 
           3.5}, {3.5, -0.5, 2.5}}, {{2.5, -0.5, 3.5}, {3.5, -1.5, 3.5}, {
           3.5, -0.5, 2.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[-1, 2]}}, {{
             Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}, {{
             Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}, {{
             Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}}, {{{2.5, 
           2.5, -1.5}, {2.5, 3.5, -0.5}, {3.5, 2.5, -0.5}}, {{2.5, 
           2.5, -1.5}, {2.5, 3.5, -0.5}, {3.5, 3.5, -1.5}}, {{2.5, 
           2.5, -1.5}, {3.5, 2.5, -0.5}, {3.5, 3.5, -1.5}}, {{2.5, 
           3.5, -0.5}, {3.5, 2.5, -0.5}, {3.5, 3.5, -1.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[7, 2]}}, {{
             Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[5, 2]}}, {{
             Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[5, 2]}}, {{
             Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[5, 2]}}}, {{{2.5, 2.5, 
           2.5}, {2.5, 3.5, 3.5}, {3.5, 2.5, 3.5}}, {{2.5, 2.5, 2.5}, {2.5, 
           3.5, 3.5}, {3.5, 3.5, 2.5}}, {{2.5, 2.5, 2.5}, {3.5, 2.5, 3.5}, {
           3.5, 3.5, 2.5}}, {{2.5, 3.5, 3.5}, {3.5, 2.5, 3.5}, {3.5, 3.5, 
           2.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}}}, 
   {Dashing[{
     Small, Small}], {{{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{
         {GrayLevel[0], Line3DBox[{{0, 0, 0}, {1, 1, 1}}]}, 
         {GrayLevel[0], Line3DBox[{{0, 0, 0}, {1, -1, -1}}]}, 
         {GrayLevel[0], Line3DBox[{{0, 0, 0}, {-1, 1, -1}}]}, 
         {GrayLevel[0], Line3DBox[{{0, 0, 0}, {-1, -1, 1}}]}}, {
         {GrayLevel[0], Line3DBox[{{0, 2, 2}, {1, 3, 3}}]}, 
         {GrayLevel[0], Line3DBox[{{0, 2, 2}, {1, 1, 1}}]}, 
         {GrayLevel[0], Line3DBox[{{0, 2, 2}, {-1, 3, 1}}]}, 
         {GrayLevel[0], Line3DBox[{{0, 2, 2}, {-1, 1, 3}}]}}, {
         {GrayLevel[0], Line3DBox[{{2, 0, 2}, {3, 1, 3}}]}, 
         {GrayLevel[0], Line3DBox[{{2, 0, 2}, {3, -1, 1}}]}, 
         {GrayLevel[0], Line3DBox[{{2, 0, 2}, {1, 1, 1}}]}, 
         {GrayLevel[0], Line3DBox[{{2, 0, 2}, {1, -1, 3}}]}}, {
         {GrayLevel[0], Line3DBox[{{2, 2, 0}, {3, 3, 1}}]}, 
         {GrayLevel[0], Line3DBox[{{2, 2, 0}, {3, 1, -1}}]}, 
         {GrayLevel[0], Line3DBox[{{2, 2, 0}, {1, 3, -1}}]}, 
         {GrayLevel[0], 
          Line3DBox[{{2, 2, 0}, {1, 1, 
           1}}]}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}}}, {{{{{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}, {{}, {}}, {{}, 
         Point3DBox[{-1, -1, 
          1}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}}, {{{{}, {}}, {{}, \
{}}, {{}, Point3DBox[{-1, 1, -1}]}, {{}, {}}}, {{{}, {}}, {{}, {}}, {{}, 
         Point3DBox[{-1, 1, 3}]}, {{}, 
         Point3DBox[{-1, 3, 
          1}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}}, {{{{}, {}}, {{}, \
{}}, {{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}, {{}, {}}, {{}, {}}}}}, {{{{{}, {}}, {{}, 
         Point3DBox[{1, -1, -1}]}, {{}, {}}, {{}, {}}}, {{{}, {}}, {{}, 
         Point3DBox[{1, -1, 3}]}, {{}, {}}, {{}, 
         Point3DBox[{3, -1, 
          1}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}}, {{{{}, {}}, {{}, 
         Point3DBox[{1, 3, -1}]}, {{}, Point3DBox[{3, 1, -1}]}, {{}, {}}}, {{
         Point3DBox[{0, 0, 0}], Point3DBox[{1, 1, 1}]}, {
         Point3DBox[{0, 2, 2}], Point3DBox[{1, 3, 3}]}, {
         Point3DBox[{2, 0, 2}], Point3DBox[{3, 1, 3}]}, {
         Point3DBox[{2, 2, 0}], 
         Point3DBox[{3, 3, 
          1}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}}, {{{{}, {}}, {{}, \
{}}, {{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}, {{}, {}}, {{}, {}}}}}, {{{{{}, {}}, {{}, {}}, {{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}, {{}, \
{}}, {{}, {}}}}, {{{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}, {{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}}, {{{{}, \
{}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}}}}, 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     Line3DBox[
      NCache[{{Rational[11, 4], Rational[3, 4], Rational[3, 4]}, {
        Rational[9, 4], Rational[1, 4], Rational[1, 4]}}, {{2.75, 0.75, 
       0.75}, {2.25, 0.25, 0.25}}]], 
     Line3DBox[
      NCache[{{Rational[11, 4], Rational[-3, 4], Rational[-3, 4]}, {
        Rational[9, 4], Rational[-1, 4], Rational[-1, 4]}}, {{
       2.75, -0.75, -0.75}, {2.25, -0.25, -0.25}}]], 
     Line3DBox[
      NCache[{{Rational[5, 4], Rational[3, 4], Rational[-3, 4]}, {
        Rational[7, 4], Rational[1, 4], Rational[-1, 4]}}, {{1.25, 
       0.75, -0.75}, {1.75, 0.25, -0.25}}]], 
     Line3DBox[
      NCache[{{Rational[5, 4], Rational[-3, 4], Rational[3, 4]}, {
        Rational[7, 4], Rational[-1, 4], Rational[1, 4]}}, {{1.25, -0.75, 
       0.75}, {1.75, -0.25, 0.25}}]]}}},
  AutomaticImageSize->True,
  ImageSize->400,
  Lighting->"Neutral",
  ViewPoint->{3.1, -1.4, 0.15},
  ViewVertical->{0.48, -0.22, 0.85}]], "Input"],

Cell["\<\
The pyrochlore lattice shown as a network of corner-sharing tetrahedra \
(orange and blue), along with the dual diamond lattice (dashed lines). In \
spin ice, magnetic moments are located at the sites of pyrochlore, which are \
at the vertices of the tetrahedra. A strong easy-axis anisotropy requires the \
spins to align with the axes connecting the centers of neighboring \
tetrahedra; dotted (red) lines illustrate these for the sites of a single \
tetrahedron.\
\>", "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 2", "Subsubsection"],

Cell[BoxData[
 Graphics3DBox[{{
    {Opacity[0.3], 
     {RGBColor[1, 0.5, 0], 
      Polygon3DBox[
       NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
          Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
          Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
          Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
          Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
          Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
          Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
          Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
          Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
          Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
          Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
          Rational[-1, 2], Rational[-1, 2], 
           Rational[-3, 
            2]}}}, {{{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -1.5, \
-0.5}}, {{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, \
-1.5, -1.5}, {-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, -0.5, -0.5}, \
{-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}}]]}}, 
    {GrayLevel[0], Point3DBox[{-1, -1, -1}], 
     {Dashing[{0, Small}], {}, Line3DBox[{{-1, -1, -1}, {-2, 0, 0}}], 
      Line3DBox[{{-1, -1, -1}, {0, -2, 0}}], 
      Line3DBox[{{-1, -1, -1}, {0, 0, -2}}]}}, {{
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{-2, -2, 0}, {-1, -3, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, -2, 0}, {-3, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-3, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-1, -1, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {-1, -1, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {-1, -3, -1}}]}}, {
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-3, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, -2, 0}, {-3, -1, -1}}]}, 
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{-2, -2, 0}, {-1, -1, 1}}]}, 
      {GrayLevel[0], Line3DBox[{{0, 0, 0}, {-1, -1, 1}}]}, 
      {GrayLevel[0], Line3DBox[{{0, 0, 0}, {-1, 1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-1, 1, -1}}]}}, {
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {-1, -3, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {1, -1, -1}}]}, 
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{0, 0, 0}, {1, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{0, 0, 0}, {-1, -1, 1}}]}, 
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{-2, -2, 0}, {-1, -1, 1}}]}, 
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{-2, -2, 0}, {-1, -3, -1}}]}}, {
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{0, 0, 0}, {1, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {1, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {-1, -1, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-1, -1, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-1, 1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{0, 0, 0}, {-1, 1, -1}}]}}}}, {
    {Opacity[0.3], 
     {RGBColor[0, 0, 1], 
      Polygon3DBox[
       NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
          Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
          Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}}, {{
          Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
          Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
          Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
          Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
          Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
          Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
          Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
          Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
          Rational[-5, 2], Rational[-5, 2], 
           Rational[-3, 
            2]}}}, {{{-1.5, -1.5, -1.5}, {-1.5, -2.5, -2.5}, {-2.5, -1.5, \
-2.5}}, {{-1.5, -1.5, -1.5}, {-1.5, -2.5, -2.5}, {-2.5, -2.5, -1.5}}, {{-1.5, \
-1.5, -1.5}, {-2.5, -1.5, -2.5}, {-2.5, -2.5, -1.5}}, {{-1.5, -2.5, -2.5}, \
{-2.5, -1.5, -2.5}, {-2.5, -2.5, -1.5}}}]]}}, 
    {GrayLevel[0], Point3DBox[{-2, -2, -2}], 
     {Dashing[{0, Small}], Line3DBox[{{-2, -2, -2}, {-1, -1, -1}}], 
      Line3DBox[{{-2, -2, -2}, {-1, -3, -3}}], 
      Line3DBox[{{-2, -2, -2}, {-3, -1, -3}}], 
      Line3DBox[{{-2, -2, -2}, {-3, -3, -1}}]}}, {{
      {GrayLevel[0], Line3DBox[{{-2, -2, 0}, {-3, -1, -1}}]}, 
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{-2, -2, 0}, {-1, -3, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {-1, -3, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {-1, -1, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-1, -1, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-3, -1, -1}}]}}, {
      {GrayLevel[0], Line3DBox[{{-2, -4, -2}, {-3, -3, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, -2, -4}, {-3, -3, -3}}]}, 
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{-2, -2, -4}, {-1, -1, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {-1, -1, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{0, -2, -2}, {-1, -3, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, -4, -2}, {-1, -3, -1}}]}}, {
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{-2, -2, -4}, {-1, -1, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, -2, -4}, {-3, -3, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{-4, -2, -2}, {-3, -3, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{-4, -2, -2}, {-3, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-3, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, 0, -2}, {-1, -1, -3}}]}}, {
      {GrayLevel[0], Line3DBox[{{-2, -4, -2}, {-1, -3, -1}}]}, 
      {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
       Line3DBox[{{-2, -2, 0}, {-1, -3, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, -2, 0}, {-3, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-4, -2, -2}, {-3, -1, -1}}]}, 
      {GrayLevel[0], Line3DBox[{{-4, -2, -2}, {-3, -3, -3}}]}, 
      {GrayLevel[0], Line3DBox[{{-2, -4, -2}, {-3, -3, -3}}]}}}}},
  AutomaticImageSize->True,
  Boxed->False,
  ImageSize->{368.9037822634936, 333.0743159271753},
  Lighting->"Neutral",
  ViewPoint->{1.68, -2.95, 0.215},
  ViewVertical->{0.253, -0.444, 0.859}]], "Input"],

Cell[TextData[{
 "Two tetrahedra of the pyrochlore lattice (orange and blue), along with the \
diamond sites (points) situated at the centers of each tetrahedron. Each site \
of pyrochlore, equivalent to a diamond link, is surrounded by a (nonplanar) \
hexagonal plaquette of the dual diamond lattice (solid black and dashed red \
lines), so a tetrahedron is enclosed in a \"cage\" consisting of ",
 Cell[BoxData[
  FormBox["4", TraditionalForm]]],
 " hexagons and ",
 Cell[BoxData[
  FormBox["10", TraditionalForm]]],
 " diamond sites. The dual-diamond links ",
 Cell[BoxData[
  FormBox["\[Lambda]", TraditionalForm]]],
 " on which the static gauge field ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "\[Lambda]"], TraditionalForm]]],
 " takes the value ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "2"], TraditionalForm]]],
 " are shown as dashed (red) lines; the remainder have ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "\[Lambda]"], "\[Equal]", "0"}], TraditionalForm]]],
 ". Every plaquette has an odd number of links with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "\[Lambda]"], "\[NotEqual]", "0"}], TraditionalForm]]],
 " and so net flux ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "2"], TraditionalForm]]],
 " (up to an integer), as required by Eq. (8). (This choice of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "\[Lambda]"], TraditionalForm]]],
 " is shown for a larger region of the dual diamond lattice in Figure 3.)"
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 3", "Subsubsection"],

Cell[BoxData[
 Graphics3DBox[{{{{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{-2, -2, 0}, {-1, -1, 
          1}}]}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, \
{}, {}}, {{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {
        {GrayLevel[0], 
         Line3DBox[{{-2, 0, -2}, {-1, 
          1, -1}}]}, {}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, \
{}, {}, {}}, {
        {GrayLevel[0], Line3DBox[{{-2, 0, 2}, {-1, 1, 3}}]}, 
        {GrayLevel[0], Line3DBox[{{-2, 0, 2}, {-1, -1, 1}}]}, {}, {}}, {
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{-2, 2, 0}, {-1, 3, 1}}]}, 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{-2, 2, 0}, {-1, 
          1, -1}}]}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, \
{}, {}}, {{}, 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{-2, 2, 4}, {-1, 1, 
          3}}]}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, \
{}, {}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, 
        {GrayLevel[0], 
         Line3DBox[{{-2, 4, 2}, {-1, 3, 
          1}}]}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}}, {
        {GrayLevel[0], 
         Line3DBox[{{0, -2, -2}, {
          1, -1, -1}}]}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, \
{{{}, {}, {}, {}}, {
        {GrayLevel[0], Line3DBox[{{0, -2, 2}, {1, -1, 3}}]}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{0, -2, 2}, {-1, -1, 1}}]}, {}}, {{}, {}, {}, {}}, {
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{2, -2, 0}, {3, -1, 1}}]}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{2, -2, 0}, {
          1, -1, -1}}]}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, \
{}, {}}, {{}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{2, -2, 4}, {1, -1, 3}}]}, {}}}}, {{{{}, {}, {}, {}}, {
        {GrayLevel[0], Line3DBox[{{0, 2, -2}, {1, 3, -1}}]}, {}, {}, 
        {GrayLevel[0], Line3DBox[{{0, 2, -2}, {-1, 1, -1}}]}}, {
        {GrayLevel[0], Line3DBox[{{2, 0, -2}, {3, 1, -1}}]}, {}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{2, 0, -2}, {1, -1, -1}}]}}, {{}, {}, {}, {}}}, {{
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{0, 0, 0}, {1, 1, 1}}]}, 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{0, 0, 0}, {1, -1, -1}}]}, 
        {GrayLevel[0], Line3DBox[{{0, 0, 0}, {-1, 1, -1}}]}, 
        {GrayLevel[0], Line3DBox[{{0, 0, 0}, {-1, -1, 1}}]}}, {
        {GrayLevel[0], Line3DBox[{{0, 2, 2}, {1, 3, 3}}]}, 
        {GrayLevel[0], Line3DBox[{{0, 2, 2}, {1, 1, 1}}]}, 
        {GrayLevel[0], Line3DBox[{{0, 2, 2}, {-1, 3, 1}}]}, 
        {GrayLevel[0], Line3DBox[{{0, 2, 2}, {-1, 1, 3}}]}}, {
        {GrayLevel[0], Line3DBox[{{2, 0, 2}, {3, 1, 3}}]}, 
        {GrayLevel[0], Line3DBox[{{2, 0, 2}, {3, -1, 1}}]}, 
        {GrayLevel[0], Line3DBox[{{2, 0, 2}, {1, 1, 1}}]}, 
        {GrayLevel[0], Line3DBox[{{2, 0, 2}, {1, -1, 3}}]}}, {
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{2, 2, 0}, {3, 3, 1}}]}, 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{2, 2, 0}, {3, 1, -1}}]}, 
        {GrayLevel[0], Line3DBox[{{2, 2, 0}, {1, 3, -1}}]}, 
        {GrayLevel[0], Line3DBox[{{2, 2, 0}, {1, 1, 1}}]}}}, {{{}, 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{0, 0, 4}, {1, -1, 3}}]}, 
        {GrayLevel[0], 
         Line3DBox[{{0, 0, 4}, {-1, 1, 
          3}}]}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{2, 2, 4}, {3, 1, 3}}]}, 
        {GrayLevel[0], 
         Line3DBox[{{2, 2, 4}, {1, 3, 
          3}}]}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{2, 4, -2}, {1, 3, -1}}]}}, {{}, {}, {}, {}}}, {{{}, 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{0, 4, 0}, {1, 3, -1}}]}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{0, 4, 0}, {-1, 3, 1}}]}}, {{}, {}, {}, {}}, {{}, 
        {GrayLevel[0], Line3DBox[{{2, 4, 2}, {3, 3, 1}}]}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{2, 4, 2}, {1, 3, 3}}]}}, {{}, {}, {}, {}}}, {{{}, 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
         Line3DBox[{{0, 4, 4}, {1, 3, 
          3}}]}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}}, {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}}, {{{}, {}, {}, {}}, {{}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{4, -2, 2}, {3, -1, 
          1}}]}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, \
{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, \
{{}, {}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{4, 2, -2}, {3, 
          1, -1}}]}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}, 
        {GrayLevel[0], Line3DBox[{{4, 0, 0}, {3, 1, -1}}]}, 
        {GrayLevel[0], Line3DBox[{{4, 0, 0}, {3, -1, 1}}]}}, {{}, {}, 
        {GrayLevel[0], Line3DBox[{{4, 2, 2}, {3, 3, 1}}]}, 
        {GrayLevel[0], 
         Line3DBox[{{4, 2, 2}, {3, 1, 
          3}}]}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{4, 0, 4}, {3, 1, 
          3}}]}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}}, \
{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, \
{{{}, {}, {}, 
        {GrayLevel[0], 
         Line3DBox[{{4, 4, 0}, {3, 3, 
          1}}]}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, \
{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}}}}, \
{{{{{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {
        Point3DBox[{-2, -2, 0}], 
        Point3DBox[{-1, -1, 1}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {
        Point3DBox[{-2, -2, 4}], {}}}}, {{{{}, {}}, {{}, {}}, {
        Point3DBox[{-2, 0, -2}], 
        Point3DBox[{-1, 1, -1}]}, {{}, {}}}, {{{}, {}}, {{}, {}}, {
        Point3DBox[{-2, 0, 2}], Point3DBox[{-1, 1, 3}]}, {
        Point3DBox[{-2, 2, 0}], 
        Point3DBox[{-1, 3, 1}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {
        Point3DBox[{-2, 2, 4}], {}}}}, {{{{}, {}}, {{}, {}}, {
        Point3DBox[{-2, 4, -2}], {}}, {{}, {}}}, {{{}, {}}, {{}, {}}, {
        Point3DBox[{-2, 4, 
         2}], {}}, {{}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}}}, \
{{{{{}, {}}, {Point3DBox[{0, -2, -2}], 
        Point3DBox[{1, -1, -1}]}, {{}, {}}, {{}, {}}}, {{{}, {}}, {
        Point3DBox[{0, -2, 2}], Point3DBox[{1, -1, 3}]}, {{}, {}}, {
        Point3DBox[{2, -2, 0}], 
        Point3DBox[{3, -1, 1}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {
        Point3DBox[{2, -2, 4}], {}}}}, {{{{}, {}}, {Point3DBox[{0, 2, -2}], 
        Point3DBox[{1, 3, -1}]}, {Point3DBox[{2, 0, -2}], 
        Point3DBox[{3, 1, -1}]}, {{}, {}}}, {{Point3DBox[{0, 0, 0}], 
        Point3DBox[{1, 1, 1}]}, {Point3DBox[{0, 2, 2}], 
        Point3DBox[{1, 3, 3}]}, {Point3DBox[{2, 0, 2}], 
        Point3DBox[{3, 1, 3}]}, {Point3DBox[{2, 2, 0}], 
        Point3DBox[{3, 3, 1}]}}, {{
        Point3DBox[{0, 0, 4}], {}}, {{}, {}}, {{}, {}}, {
        Point3DBox[{2, 2, 4}], {}}}}, {{{{}, {}}, {{}, {}}, {
        Point3DBox[{2, 4, -2}], {}}, {{}, {}}}, {{
        Point3DBox[{0, 4, 0}], {}}, {{}, {}}, {
        Point3DBox[{2, 4, 2}], {}}, {{}, {}}}, {{
        Point3DBox[{0, 4, 
         4}], {}}, {{}, {}}, {{}, {}}, {{}, {}}}}}, {{{{{}, {}}, {
        Point3DBox[{4, -2, -2}], {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, {
        Point3DBox[{4, -2, 
         2}], {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, \
{}}}}, {{{{}, {}}, {Point3DBox[{4, 2, -2}], {}}, {{}, {}}, {{}, {}}}, {{
        Point3DBox[{4, 0, 0}], {}}, {
        Point3DBox[{4, 2, 2}], {}}, {{}, {}}, {{}, {}}}, {{
        Point3DBox[{4, 0, 
         4}], {}}, {{}, {}}, {{}, {}}, {{}, {}}}}, {{{{}, {}}, {{}, {}}, {{}, \
{}}, {{}, {}}}, {{
        Point3DBox[{4, 4, 0}], {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{
        Point3DBox[{4, 4, 4}], {}}, {{}, {}}, {{}, {}}, {{}, {}}}}}}, {{
     {GrayLevel[0], PointSize[Large], Point3DBox[{0, 0, 0}]}, 
     {RGBColor[1, 0, 0], PointSize[Large], Point3DBox[{0, 2, 2}]}, 
     {RGBColor[0, 1, 0], PointSize[Large], Point3DBox[{2, 0, 2}]}, 
     {RGBColor[0, 0, 1], PointSize[Large], Point3DBox[{2, 2, 0}]}}, {Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"e\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "1"],
        DisplayForm], TraditionalForm], {-0.24800000000000003`, 1.888, 2}], 
     Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"e\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "2"],
        DisplayForm], TraditionalForm], {1.752, -0.11199999999999999`, 2}], 
     Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"e\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "3"],
        DisplayForm], TraditionalForm], {1.752, 1.888, 0}]}, Text3DBox[
     FormBox[
      TagBox[
       SubscriptBox[
        StyleBox["\<\"\[Delta]\"\>",
         StripOnInput->False,
         FontWeight->Bold], "0"],
       DisplayForm], TraditionalForm], {0.8, 0.9, 1.08}]}, 
   {RGBColor[1, 1, 0], Opacity[0.2], EdgeForm[None], 
    {FaceForm[None, None], 
     Polygon3DBox[{{3, 1, 3}, {2, 2, 4}, {1, 3, 3}, {2, 4, 2}, {3, 3, 1}, {4, 
      2, 2}}]}, 
    {EdgeForm[None], 
     Polygon3DBox[
      NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {3, 1, 3}, {2,
         2, 4}}, {{2.5, 2.5, 2.5}, {3, 1, 3}, {2, 2, 4}}]], 
     Polygon3DBox[
      NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {2, 2, 4}, {1,
         3, 3}}, {{2.5, 2.5, 2.5}, {2, 2, 4}, {1, 3, 3}}]], 
     Polygon3DBox[
      NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {1, 3, 3}, {2,
         4, 2}}, {{2.5, 2.5, 2.5}, {1, 3, 3}, {2, 4, 2}}]], 
     Polygon3DBox[
      NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {2, 4, 2}, {3,
         3, 1}}, {{2.5, 2.5, 2.5}, {2, 4, 2}, {3, 3, 1}}]], 
     Polygon3DBox[
      NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {3, 3, 1}, {4,
         2, 2}}, {{2.5, 2.5, 2.5}, {3, 3, 1}, {4, 2, 2}}]], 
     Polygon3DBox[
      NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {4, 2, 2}, {3,
         1, 3}}, {{2.5, 2.5, 2.5}, {4, 2, 2}, {3, 1, 3}}]]}}, 
   {RGBColor[0, 0, 1], Opacity[0.3], 
    Polygon3DBox[
     NCache[{{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
        Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
        Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{
        Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
        Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
        Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
        Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
        Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
        Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
        Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
        Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
        Rational[3, 2], Rational[3, 2], Rational[5, 2]}}}, {{{2.5, 2.5, 
      2.5}, {2.5, 1.5, 1.5}, {1.5, 2.5, 1.5}}, {{2.5, 2.5, 2.5}, {2.5, 1.5, 
      1.5}, {1.5, 1.5, 2.5}}, {{2.5, 2.5, 2.5}, {1.5, 2.5, 1.5}, {1.5, 1.5, 
      2.5}}, {{2.5, 1.5, 1.5}, {1.5, 2.5, 1.5}, {1.5, 1.5, 2.5}}}]]}, 
   {Opacity[0.2], EdgeForm[None], 
    CuboidBox[{0, 0, 0}, {4, 4, 4}]}, {{Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"u\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "1"],
        DisplayForm], TraditionalForm], {1, 0, 0}], 
     Line3DBox[{{0, 0, 0}, {0.85, 0, 0}}]}, {Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"u\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "2"],
        DisplayForm], TraditionalForm], {0, 1, 0}], 
     Line3DBox[{{0, 0, 0}, {0, 0.85, 0}}]}, {Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"u\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "3"],
        DisplayForm], TraditionalForm], {0, 0, 1}], 
     Line3DBox[{{0, 0, 0}, {0, 0, 0.85}}]}}, {
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[99, 200], Rational[99, 200], Rational[99, 200]}, {
        Rational[101, 200], Rational[101, 200], Rational[101, 200]}}, {{0.495,
        0.495, 0.495}, {0.505, 0.505, 0.505}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[101, 200], Rational[299, 200], Rational[299, 200]}, {
        Rational[99, 200], Rational[301, 200], Rational[301, 200]}}, {{0.505, 
       1.495, 1.495}, {0.495, 1.505, 1.505}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[99, 200], Rational[499, 200], Rational[499, 200]}, {
        Rational[101, 200], Rational[501, 200], Rational[501, 200]}}, {{0.495,
        2.495, 2.495}, {0.505, 2.505, 2.505}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[299, 200], Rational[501, 200], Rational[699, 200]}, {
        Rational[301, 200], Rational[499, 200], Rational[701, 200]}}, {{1.495,
        2.505, 3.495}, {1.505, 2.495, 3.505}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[499, 200], Rational[301, 200], Rational[701, 200]}, {
        Rational[501, 200], Rational[299, 200], Rational[699, 200]}}, {{2.495,
        1.505, 3.505}, {2.505, 1.495, 3.495}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[501, 200], Rational[101, 200], Rational[501, 200]}, {
        Rational[499, 200], Rational[99, 200], Rational[499, 200]}}, {{2.505, 
       0.505, 2.505}, {2.495, 0.495, 2.495}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[301, 200], Rational[99, 200], Rational[301, 200]}, {
        Rational[299, 200], Rational[101, 200], Rational[299, 200]}}, {{1.505,
        0.495, 1.505}, {1.495, 0.505, 1.495}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[101, 200], Rational[101, 200], Rational[101, 200]}, {
        Rational[99, 200], Rational[99, 200], Rational[99, 200]}}, {{0.505, 
       0.505, 0.505}, {0.495, 0.495, 0.495}}]]}}, {
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[-79, 200], Rational[-79, 200], Rational[79, 200]}, {
        Rational[-81, 200], Rational[-81, 200], Rational[
         81, 200]}}, {{-0.395, -0.395, 0.395}, {-0.405, -0.405, 0.405}}]], 
     Arrow3DBox[
      NCache[{{Rational[-119, 200], Rational[-119, 200], Rational[
         119, 200]}, {
        Rational[-121, 200], Rational[-121, 200], Rational[
         121, 200]}}, {{-0.595, -0.595, 0.595}, {-0.605, -0.605, 0.605}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[-121, 200], Rational[-279, 200], Rational[
         279, 200]}, {
        Rational[-119, 200], Rational[-281, 200], Rational[
         281, 200]}}, {{-0.605, -1.395, 1.395}, {-0.595, -1.405, 1.405}}]], 
     Arrow3DBox[
      NCache[{{Rational[-81, 200], Rational[-319, 200], Rational[319, 200]}, {
        Rational[-79, 200], Rational[-321, 200], Rational[
         321, 200]}}, {{-0.405, -1.595, 1.595}, {-0.395, -1.605, 1.605}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[79, 200], Rational[-321, 200], Rational[479, 200]}, {
        Rational[81, 200], Rational[-319, 200], Rational[481, 200]}}, {{
       0.395, -1.605, 2.395}, {0.405, -1.595, 2.405}}]], 
     Arrow3DBox[
      NCache[{{Rational[119, 200], Rational[-281, 200], Rational[519, 200]}, {
        Rational[121, 200], Rational[-279, 200], Rational[521, 200]}}, {{
       0.595, -1.405, 2.595}, {0.605, -1.395, 2.605}}]]}, 
    {Arrowheads[0.02, Appearance -> "Projected"], 
     Arrow3DBox[
      NCache[{{Rational[121, 200], Rational[-121, 200], Rational[679, 200]}, {
        Rational[119, 200], Rational[-119, 200], Rational[681, 200]}}, {{
       0.605, -0.605, 3.395}, {0.595, -0.595, 3.405}}]], 
     Arrow3DBox[
      NCache[{{Rational[81, 200], Rational[-81, 200], Rational[719, 200]}, {
        Rational[79, 200], Rational[-79, 200], Rational[721, 200]}}, {{
       0.405, -0.405, 3.595}, {0.395, -0.395, 3.605}}]]}}},
  BaseStyle->{FontFamily -> "Times"},
  ImageSize->300,
  Lighting->"Neutral",
  SphericalRegion->False,
  ViewPoint->{3.1, -1.4, 0.15},
  ViewVertical->{0.48, -0.22, 0.85}]], "Input"],

Cell[TextData[{
 "The dual diamond lattice, showing a configuration of the static gauge field \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "\[Lambda]"], TraditionalForm]]],
 " (solid black and dashed red lines, as in Figure 2) that obeys Eq. (8). A \
hexagonal plaquette and one tetrahedron of the pyrochlore lattice are also \
shown (in yellow and blue respectively); see Figure 1. The Cartesian \
coordinate axes are labeled ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["u",
     FontWeight->"Bold"], "i"], TraditionalForm]]],
 ", and the large points show the origin of the coordinate system (black) and \
the three unit vectors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["e",
     FontWeight->"Bold"], "i"], TraditionalForm]]],
 " (red, green, blue) of face-centered cubic (FCC). Diamond consists of this \
Bravais lattice decorated with a two-site unit cell, with sites at ",
 Cell[BoxData[
  FormBox[
   StyleBox["0",
    FontWeight->"Bold"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Delta]",
     FontWeight->"Bold"], "0"], TraditionalForm]]],
 ". The large shaded cube is the unit cell of the simple cubic lattice \
corresponding to the FCC lattice. Arrows on certain diamond links indicate \
the chains appearing in Eqs. (20) and (23) (single and double arrowheads \
respectively)."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 4", "Subsubsection"],

Cell[BoxData[
 Graphics3DBox[{
   {Opacity[0.3], {{{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-5, 2], 
              Rational[-3, 
               2]}}}, {{{-1.5, -1.5, -1.5}, {-1.5, -2.5, -2.5}, {-2.5, -1.5, \
-2.5}}, {{-1.5, -1.5, -1.5}, {-1.5, -2.5, -2.5}, {-2.5, -2.5, -1.5}}, {{-1.5, \
-1.5, -1.5}, {-2.5, -1.5, -2.5}, {-2.5, -2.5, -1.5}}, {{-1.5, -2.5, -2.5}, \
{-2.5, -1.5, -2.5}, {-2.5, -2.5, -1.5}}}]]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[1, 2], Rational[-1, 2]}}, {{
             Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[1, 2]}}, {{
             Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-5, 2], Rational[1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[1, 2]}}, {{
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[1, 2]}}}, {{{-1.5, 
           0.5, 0.5}, {-1.5, -0.5, -0.5}, {-2.5, 0.5, -0.5}}, {{-1.5, 0.5, 
           0.5}, {-1.5, -0.5, -0.5}, {-2.5, -0.5, 0.5}}, {{-1.5, 0.5, 
           0.5}, {-2.5, 0.5, -0.5}, {-2.5, -0.5, 
           0.5}}, {{-1.5, -0.5, -0.5}, {-2.5, 0.5, -0.5}, {-2.5, -0.5, 
           0.5}}}]]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
             Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[1, 2]}}}, {{{
           0.5, -1.5, 0.5}, {0.5, -2.5, -0.5}, {-0.5, -1.5, -0.5}}, {{
           0.5, -1.5, 0.5}, {0.5, -2.5, -0.5}, {-0.5, -2.5, 0.5}}, {{
           0.5, -1.5, 0.5}, {-0.5, -1.5, -0.5}, {-0.5, -2.5, 0.5}}, {{
           0.5, -2.5, -0.5}, {-0.5, -1.5, -0.5}, {-0.5, -2.5, 0.5}}}]]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[1, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[-5, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[1, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[1, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}}, {{{0.5, 
           0.5, -1.5}, {0.5, -0.5, -2.5}, {-0.5, 0.5, -2.5}}, {{0.5, 
           0.5, -1.5}, {0.5, -0.5, -2.5}, {-0.5, -0.5, -1.5}}, {{0.5, 
           0.5, -1.5}, {-0.5, 0.5, -2.5}, {-0.5, -0.5, -1.5}}, {{
           0.5, -0.5, -2.5}, {-0.5, 0.5, -2.5}, {-0.5, -0.5, -1.5}}}]]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-7, 2], Rational[-7, 2], Rational[-3, 2]}, {
             Rational[-7, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-7, 2], Rational[-1, 2]}}, {{
             Rational[-7, 2], Rational[-7, 2], Rational[-3, 2]}, {
             Rational[-7, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
             Rational[-7, 2], Rational[-7, 2], Rational[-3, 2]}, {
             Rational[-5, 2], Rational[-7, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
             Rational[-7, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-7, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-5, 2], 
              Rational[-3, 
               2]}}}, {{{-3.5, -3.5, -1.5}, {-3.5, -2.5, -0.5}, {-2.5, -3.5, \
-0.5}}, {{-3.5, -3.5, -1.5}, {-3.5, -2.5, -0.5}, {-2.5, -2.5, -1.5}}, {{-3.5, \
-3.5, -1.5}, {-2.5, -3.5, -0.5}, {-2.5, -2.5, -1.5}}, {{-3.5, -2.5, -0.5}, \
{-2.5, -3.5, -0.5}, {-2.5, -2.5, -1.5}}}]]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-7, 2], Rational[-3, 2], Rational[-7, 2]}, {
             Rational[-7, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}}, {{
             Rational[-7, 2], Rational[-3, 2], Rational[-7, 2]}, {
             Rational[-7, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[-7, 2]}}, {{
             Rational[-7, 2], Rational[-3, 2], Rational[-7, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[-7, 2]}}, {{
             Rational[-7, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-1, 2], 
              Rational[-7, 
               2]}}}, {{{-3.5, -1.5, -3.5}, {-3.5, -0.5, -2.5}, {-2.5, -1.5, \
-2.5}}, {{-3.5, -1.5, -3.5}, {-3.5, -0.5, -2.5}, {-2.5, -0.5, -3.5}}, {{-3.5, \
-1.5, -3.5}, {-2.5, -1.5, -2.5}, {-2.5, -0.5, -3.5}}, {{-3.5, -0.5, -2.5}, \
{-2.5, -1.5, -2.5}, {-2.5, -0.5, -3.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}}, {{{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[-7, 2], Rational[-7, 2]}, {
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-7, 2], Rational[-5, 2]}}, {{
             Rational[-3, 2], Rational[-7, 2], Rational[-7, 2]}, {
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[-7, 2]}}, {{
             Rational[-3, 2], Rational[-7, 2], Rational[-7, 2]}, {
             Rational[-1, 2], Rational[-7, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[-7, 2]}}, {{
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-7, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-5, 2], 
              Rational[-7, 
               2]}}}, {{{-1.5, -3.5, -3.5}, {-1.5, -2.5, -2.5}, {-0.5, -3.5, \
-2.5}}, {{-1.5, -3.5, -3.5}, {-1.5, -2.5, -2.5}, {-0.5, -2.5, -3.5}}, {{-1.5, \
-3.5, -3.5}, {-0.5, -3.5, -2.5}, {-0.5, -2.5, -3.5}}, {{-1.5, -2.5, -2.5}, \
{-0.5, -3.5, -2.5}, {-0.5, -2.5, -3.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], 
              Rational[-3, 
               2]}}}, {{{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -1.5, \
-0.5}}, {{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, \
-1.5, -1.5}, {-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, -0.5, -0.5}, \
{-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}}}, 
   {PointSize[Medium], 
    Point3DBox[
     NCache[{Rational[-3, 2], Rational[-3, 2], 
       Rational[-3, 2]}, {-1.5, -1.5, -1.5}]], 
    {RGBColor[0, 1, 0], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-5, 2], Rational[-1, 2], Rational[
         1, 2]}}, {{-1.5, -1.5, -1.5}, {-2.5, -0.5, 0.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[1, 2], Rational[-5, 2], 
         Rational[-1, 2]}}, {{-1.5, -1.5, -1.5}, {0.5, -2.5, -0.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-1, 2], Rational[1, 2], 
         Rational[-5, 2]}}, {{-1.5, -1.5, -1.5}, {-0.5, 0.5, -2.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-1, 2], Rational[-7, 2], 
         Rational[-5, 2]}}, {{-1.5, -1.5, -1.5}, {-0.5, -3.5, -2.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-5, 2], Rational[-1, 2], 
         Rational[-7, 2]}}, {{-1.5, -1.5, -1.5}, {-2.5, -0.5, -3.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-7, 2], Rational[-5, 2], 
         Rational[-1, 2]}}, {{-1.5, -1.5, -1.5}, {-3.5, -2.5, -0.5}}]]}, 
    {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-5, 2], Rational[1, 2], 
         Rational[-1, 2]}}, {{-1.5, -1.5, -1.5}, {-2.5, 0.5, -0.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-1, 2], Rational[-5, 2], Rational[
         1, 2]}}, {{-1.5, -1.5, -1.5}, {-0.5, -2.5, 0.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[1, 2], Rational[-1, 2], 
         Rational[-5, 2]}}, {{-1.5, -1.5, -1.5}, {0.5, -0.5, -2.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-1, 2], Rational[-5, 2], 
         Rational[-7, 2]}}, {{-1.5, -1.5, -1.5}, {-0.5, -2.5, -3.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-7, 2], Rational[-1, 2], 
         Rational[-5, 2]}}, {{-1.5, -1.5, -1.5}, {-3.5, -0.5, -2.5}}]], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-5, 2], Rational[-7, 2], 
         Rational[-1, 2]}}, {{-1.5, -1.5, -1.5}, {-2.5, -3.5, -0.5}}]]}}, 
   {Thickness[0.004], Arrowheads[0.03, Appearance -> "Projected"], 
    Arrow3DBox[
     NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
       Rational[-3, 2], Rational[-5, 2], 
        Rational[-5, 2]}}, {{-1.5, -1.5, -1.5}, {-1.5, -2.5, -2.5}}]], 
    Arrow3DBox[
     NCache[{{Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
       Rational[-1, 2], Rational[-7, 2], 
        Rational[-5, 2]}}, {{-1.5, -2.5, -2.5}, {-0.5, -3.5, -2.5}}]], 
    {Dashing[{Small, Small}], Arrow3DBox[{{-2, -2, -2}, {-1, -3, -3}}]}}},
  AutomaticImageSize->True,
  Boxed->False,
  ImageSize->{369.83746443560324`, 354.67289819672},
  Lighting->"Neutral",
  ViewPoint->{0.55, 2.85, -1.54},
  ViewVertical->{0.898, 0.398, -0.186}]], "Input"],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox["12", TraditionalForm]]],
 " second-nearest neighbors of a site of the pyrochlore lattice. The \
second-neighbor pairs can be separated into two \"pinwheels\" of opposite \
chirality, joined with solid (green) and dashed (red) lines. (The chirality \
is defined by the scalar triple product of the three vectors illustrated with \
arrows: the two solid arrows link a pair via their common neighbor and the \
dashed arrow links the centers of their tetrahedra.) The difference between \
the spin correlations on the two pinwheels gives a pseudoscalar order \
parameter, labeled \"",
 Cell[BoxData[
  FormBox["-", TraditionalForm]]],
 "\" in Table II."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 5", "Subsubsection"],

Cell[BoxData[
 Graphics3DBox[{
   {EdgeForm[None], 
    {Opacity[0.3], {{{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}}, {{{0.5, 
            0.5, 2.5}, {0.5, -0.5, 1.5}, {-0.5, 0.5, 1.5}}, {{0.5, 0.5, 
            2.5}, {0.5, -0.5, 1.5}, {-0.5, -0.5, 2.5}}, {{0.5, 0.5, 
            2.5}, {-0.5, 0.5, 1.5}, {-0.5, -0.5, 2.5}}, {{0.5, -0.5, 
            1.5}, {-0.5, 0.5, 1.5}, {-0.5, -0.5, 2.5}}}]]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{
              Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}}, {{{0.5, 2.5,
             0.5}, {0.5, 1.5, -0.5}, {-0.5, 2.5, -0.5}}, {{0.5, 2.5, 0.5}, {
            0.5, 1.5, -0.5}, {-0.5, 1.5, 0.5}}, {{0.5, 2.5, 0.5}, {-0.5, 
            2.5, -0.5}, {-0.5, 1.5, 0.5}}, {{0.5, 1.5, -0.5}, {-0.5, 
            2.5, -0.5}, {-0.5, 1.5, 0.5}}}]]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}}, {{{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{
              Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
              Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}}, {{{2.5, 0.5,
             0.5}, {2.5, -0.5, -0.5}, {1.5, 0.5, -0.5}}, {{2.5, 0.5, 0.5}, {
            2.5, -0.5, -0.5}, {1.5, -0.5, 0.5}}, {{2.5, 0.5, 0.5}, {1.5, 
            0.5, -0.5}, {1.5, -0.5, 0.5}}, {{2.5, -0.5, -0.5}, {1.5, 
            0.5, -0.5}, {1.5, -0.5, 0.5}}}]]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
              Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
              Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
              Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-1, 2], 
               Rational[-3, 
                2]}}}, {{{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -1.5, \
-0.5}}, {{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, \
-1.5, -1.5}, {-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, -0.5, -0.5}, \
{-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}}, {{{2.5, 2.5, 
            2.5}, {2.5, 1.5, 1.5}, {1.5, 2.5, 1.5}}, {{2.5, 2.5, 2.5}, {2.5, 
            1.5, 1.5}, {1.5, 1.5, 2.5}}, {{2.5, 2.5, 2.5}, {1.5, 2.5, 1.5}, {
            1.5, 1.5, 2.5}}, {{2.5, 1.5, 1.5}, {1.5, 2.5, 1.5}, {1.5, 1.5, 
            2.5}}}]]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{
              Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}}, {{{-1.5, 
            0.5, 0.5}, {-1.5, 1.5, 1.5}, {-0.5, 0.5, 1.5}}, {{-1.5, 0.5, 
            0.5}, {-1.5, 1.5, 1.5}, {-0.5, 1.5, 0.5}}, {{-1.5, 0.5, 
            0.5}, {-0.5, 0.5, 1.5}, {-0.5, 1.5, 0.5}}, {{-1.5, 1.5, 
            1.5}, {-0.5, 0.5, 1.5}, {-0.5, 1.5, 0.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-3, 2], Rational[3, 2]}}, {{
              Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
              Rational[3, 2], Rational[-3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}}, {{{
            0.5, -1.5, 0.5}, {0.5, -0.5, 1.5}, {1.5, -1.5, 1.5}}, {{0.5, -1.5,
             0.5}, {0.5, -0.5, 1.5}, {1.5, -0.5, 0.5}}, {{0.5, -1.5, 0.5}, {
            1.5, -1.5, 1.5}, {1.5, -0.5, 0.5}}, {{0.5, -0.5, 1.5}, {1.5, -1.5,
             1.5}, {1.5, -0.5, 0.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}, {{
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}}, {{{0.5, 
            0.5, -1.5}, {0.5, 1.5, -0.5}, {1.5, 0.5, -0.5}}, {{0.5, 
            0.5, -1.5}, {0.5, 1.5, -0.5}, {1.5, 1.5, -1.5}}, {{0.5, 
            0.5, -1.5}, {1.5, 0.5, -0.5}, {1.5, 1.5, -1.5}}, {{0.5, 
            1.5, -0.5}, {1.5, 0.5, -0.5}, {1.5, 1.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}}, {{
              Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[
               5, 2]}}}, {{{-1.5, -1.5, 2.5}, {-1.5, -0.5, 3.5}, {-0.5, -1.5, 
            3.5}}, {{-1.5, -1.5, 2.5}, {-1.5, -0.5, 3.5}, {-0.5, -0.5, 
            2.5}}, {{-1.5, -1.5, 2.5}, {-0.5, -1.5, 3.5}, {-0.5, -0.5, 
            2.5}}, {{-1.5, -0.5, 3.5}, {-0.5, -1.5, 3.5}, {-0.5, -0.5, 
            2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[7, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
              Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}}, {{{0.5, 0.5, 
            2.5}, {0.5, 1.5, 3.5}, {1.5, 0.5, 3.5}}, {{0.5, 0.5, 2.5}, {0.5, 
            1.5, 3.5}, {1.5, 1.5, 2.5}}, {{0.5, 0.5, 2.5}, {1.5, 0.5, 3.5}, {
            1.5, 1.5, 2.5}}, {{0.5, 1.5, 3.5}, {1.5, 0.5, 3.5}, {1.5, 1.5, 
            2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{
              Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}, {{
              Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}, {{
              Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}}, {{{-1.5, 
            2.5, -1.5}, {-1.5, 3.5, -0.5}, {-0.5, 2.5, -0.5}}, {{-1.5, 
            2.5, -1.5}, {-1.5, 3.5, -0.5}, {-0.5, 3.5, -1.5}}, {{-1.5, 
            2.5, -1.5}, {-0.5, 2.5, -0.5}, {-0.5, 3.5, -1.5}}, {{-1.5, 
            3.5, -0.5}, {-0.5, 2.5, -0.5}, {-0.5, 3.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{
              Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[7, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[7, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[7, 2], Rational[1, 2]}}}, {{{0.5, 2.5, 
            0.5}, {0.5, 3.5, 1.5}, {1.5, 2.5, 1.5}}, {{0.5, 2.5, 0.5}, {0.5, 
            3.5, 1.5}, {1.5, 3.5, 0.5}}, {{0.5, 2.5, 0.5}, {1.5, 2.5, 1.5}, {
            1.5, 3.5, 0.5}}, {{0.5, 3.5, 1.5}, {1.5, 2.5, 1.5}, {1.5, 3.5, 
            0.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[7, 2]}}, {{
              Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}, {{
              Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}, {{
              Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}}, {{{-1.5, 
            2.5, 2.5}, {-1.5, 3.5, 3.5}, {-0.5, 2.5, 3.5}}, {{-1.5, 2.5, 
            2.5}, {-1.5, 3.5, 3.5}, {-0.5, 3.5, 2.5}}, {{-1.5, 2.5, 
            2.5}, {-0.5, 2.5, 3.5}, {-0.5, 3.5, 2.5}}, {{-1.5, 3.5, 
            3.5}, {-0.5, 2.5, 3.5}, {-0.5, 3.5, 2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}}, {{{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
              Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
              Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}}, {{{
            2.5, -1.5, -1.5}, {2.5, -0.5, -0.5}, {3.5, -1.5, -0.5}}, {{
            2.5, -1.5, -1.5}, {2.5, -0.5, -0.5}, {3.5, -0.5, -1.5}}, {{
            2.5, -1.5, -1.5}, {3.5, -1.5, -0.5}, {3.5, -0.5, -1.5}}, {{
            2.5, -0.5, -0.5}, {3.5, -1.5, -0.5}, {3.5, -0.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[1, 2], Rational[3, 2]}}, {{
              Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[7, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[3, 2], Rational[1, 2]}}}, {{{2.5, 0.5, 
            0.5}, {2.5, 1.5, 1.5}, {3.5, 0.5, 1.5}}, {{2.5, 0.5, 0.5}, {2.5, 
            1.5, 1.5}, {3.5, 1.5, 0.5}}, {{2.5, 0.5, 0.5}, {3.5, 0.5, 1.5}, {
            3.5, 1.5, 0.5}}, {{2.5, 1.5, 1.5}, {3.5, 0.5, 1.5}, {3.5, 1.5, 
            0.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[7, 2]}}, {{
              Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}}, {{{
            2.5, -1.5, 2.5}, {2.5, -0.5, 3.5}, {3.5, -1.5, 3.5}}, {{2.5, -1.5,
             2.5}, {2.5, -0.5, 3.5}, {3.5, -0.5, 2.5}}, {{2.5, -1.5, 2.5}, {
            3.5, -1.5, 3.5}, {3.5, -0.5, 2.5}}, {{2.5, -0.5, 3.5}, {3.5, -1.5,
             3.5}, {3.5, -0.5, 2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[-1, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}, {{
              Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}}, {{{2.5, 
            2.5, -1.5}, {2.5, 3.5, -0.5}, {3.5, 2.5, -0.5}}, {{2.5, 
            2.5, -1.5}, {2.5, 3.5, -0.5}, {3.5, 3.5, -1.5}}, {{2.5, 
            2.5, -1.5}, {3.5, 2.5, -0.5}, {3.5, 3.5, -1.5}}, {{2.5, 
            3.5, -0.5}, {3.5, 2.5, -0.5}, {3.5, 3.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[7, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[5, 2]}}}, {{{2.5, 2.5, 
            2.5}, {2.5, 3.5, 3.5}, {3.5, 2.5, 3.5}}, {{2.5, 2.5, 2.5}, {2.5, 
            3.5, 3.5}, {3.5, 3.5, 2.5}}, {{2.5, 2.5, 2.5}, {3.5, 2.5, 3.5}, {
            3.5, 3.5, 2.5}}, {{2.5, 3.5, 3.5}, {3.5, 2.5, 3.5}, {3.5, 3.5, 
            2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[
          0, 0, 1]}}}}}}}, {{{{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, \
{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{0.5, -0.5, 
            1.5}, {-0.5, 0.5, 1.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{0.5, -0.5, 
            1.5}, {-0.5, -0.5, 2.5}}]]}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{0.5, 0.5, 
            2.5}, {-0.5, 0.5, 1.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{0.5, 0.5, 
            2.5}, {-0.5, -0.5, 
            2.5}}]]}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, \
{}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, \
{}, {}, {}}}}}, {{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{0.5, 
            1.5, -0.5}, {-0.5, 2.5, -0.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{0.5, 
            1.5, -0.5}, {-0.5, 1.5, 0.5}}]]}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{0.5, 2.5, 
            0.5}, {-0.5, 2.5, -0.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{0.5, 2.5, 
            0.5}, {-0.5, 1.5, 
            0.5}}]]}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, \
{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, \
{}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, \
{}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, \
{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}}}}, {{{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{
            2.5, -0.5, -0.5}, {1.5, 0.5, -0.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
            2.5, -0.5, -0.5}, {1.5, -0.5, 0.5}}]]}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{2.5, 0.5, 
            0.5}, {1.5, 0.5, -0.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{2.5, 0.5, 
            0.5}, {1.5, -0.5, 
            0.5}}]]}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, \
{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[-1, 2], 
              Rational[-3, 2]}}, {{-1.5, -1.5, -1.5}, {-0.5, -0.5, -1.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[-3, 2], 
              Rational[-1, 
               2]}}, {{-1.5, -1.5, -1.5}, {-0.5, -1.5, -0.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], 
              Rational[-3, 2]}}, {{-1.5, -0.5, -0.5}, {-0.5, -0.5, -1.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], 
              Rational[-1, 
               2]}}, {{-1.5, -0.5, -0.5}, {-0.5, -1.5, -0.5}}]]}}, {
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{2.5, 1.5, 
            1.5}, {1.5, 2.5, 1.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{2.5, 1.5, 
            1.5}, {1.5, 1.5, 2.5}}]]}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{2.5, 2.5, 
            2.5}, {1.5, 2.5, 1.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{2.5, 2.5, 
            2.5}, {1.5, 1.5, 2.5}}]]}}}, {{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{-1.5, 0.5, 
            0.5}, {-0.5, 1.5, 0.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{-1.5, 0.5, 
            0.5}, {-0.5, 0.5, 1.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{-1.5, 1.5, 
            1.5}, {-0.5, 1.5, 0.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{-1.5, 1.5, 
            1.5}, {-0.5, 0.5, 1.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{0.5, -1.5, 
            0.5}, {1.5, -0.5, 0.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[-3, 2], Rational[3, 2]}}, {{0.5, -1.5, 
            0.5}, {1.5, -1.5, 1.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5, 
            1.5}, {1.5, -0.5, 0.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[-3, 2], Rational[3, 2]}}, {{0.5, -0.5, 
            1.5}, {1.5, -1.5, 1.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}, {{0.5, 
            0.5, -1.5}, {1.5, 1.5, -1.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{0.5, 
            0.5, -1.5}, {1.5, 0.5, -0.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}, {{0.5, 
            1.5, -0.5}, {1.5, 1.5, -1.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{0.5, 
            1.5, -0.5}, {1.5, 0.5, -0.5}}]]}}, {{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{-1.5, -1.5,
             2.5}, {-0.5, -0.5, 2.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}}, {{-1.5, -1.5,
             2.5}, {-0.5, -1.5, 3.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{-1.5, -0.5,
             3.5}, {-0.5, -0.5, 2.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}}, {{-1.5, -0.5,
             3.5}, {-0.5, -1.5, 
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{0.5, 0.5, 
            2.5}, {1.5, 1.5, 2.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[7, 2]}}, {{0.5, 0.5, 
            2.5}, {1.5, 0.5, 3.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{0.5, 1.5, 
            3.5}, {1.5, 1.5, 2.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[7, 2]}}, {{0.5, 1.5, 
            3.5}, {1.5, 0.5, 
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}, {{-1.5, 
            2.5, -1.5}, {-0.5, 3.5, -1.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{-1.5, 
            2.5, -1.5}, {-0.5, 2.5, -0.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}, {{-1.5, 
            3.5, -0.5}, {-0.5, 3.5, -1.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{-1.5, 
            3.5, -0.5}, {-0.5, 
            2.5, -0.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[7, 2], Rational[1, 2]}}, {{0.5, 2.5, 
            0.5}, {1.5, 3.5, 0.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{0.5, 2.5, 
            0.5}, {1.5, 2.5, 1.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[7, 2], Rational[1, 2]}}, {{0.5, 3.5, 
            1.5}, {1.5, 3.5, 0.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{0.5, 3.5, 
            1.5}, {1.5, 2.5, 
            1.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}, {{-1.5, 2.5, 
            2.5}, {-0.5, 3.5, 2.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[7, 2]}}, {{-1.5, 2.5, 
            2.5}, {-0.5, 2.5, 3.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}, {{-1.5, 3.5, 
            3.5}, {-0.5, 3.5, 2.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[7, 2]}}, {{-1.5, 3.5, 
            3.5}, {-0.5, 2.5, 
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}}}, {{{{{{}, {}, \
{}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, \
{}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, \
{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
            2.5, -1.5, -1.5}, {3.5, -0.5, -1.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
            2.5, -1.5, -1.5}, {3.5, -1.5, -0.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
            2.5, -0.5, -0.5}, {3.5, -0.5, -1.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
            2.5, -0.5, -0.5}, {
            3.5, -1.5, -0.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[7, 2], Rational[3, 2], Rational[1, 2]}}, {{2.5, 0.5, 
            0.5}, {3.5, 1.5, 0.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[7, 2], Rational[1, 2], Rational[3, 2]}}, {{2.5, 0.5, 
            0.5}, {3.5, 0.5, 1.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[7, 2], Rational[3, 2], Rational[1, 2]}}, {{2.5, 1.5, 
            1.5}, {3.5, 1.5, 0.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[7, 2], Rational[1, 2], Rational[3, 2]}}, {{2.5, 1.5, 
            1.5}, {3.5, 0.5, 
            1.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}, {{2.5, -1.5, 
            2.5}, {3.5, -0.5, 2.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[7, 2]}}, {{2.5, -1.5, 
            2.5}, {3.5, -1.5, 3.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}, {{2.5, -0.5, 
            3.5}, {3.5, -0.5, 2.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[7, 2]}}, {{2.5, -0.5, 
            3.5}, {3.5, -1.5, 
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}, {{2.5, 
            2.5, -1.5}, {3.5, 3.5, -1.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[-1, 2]}}, {{2.5, 
            2.5, -1.5}, {3.5, 2.5, -0.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}, {{2.5, 
            3.5, -0.5}, {3.5, 3.5, -1.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[-1, 2]}}, {{2.5, 
            3.5, -0.5}, {3.5, 
            2.5, -0.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[5, 2]}}, {{2.5, 2.5, 
            2.5}, {3.5, 3.5, 2.5}}]]}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[7, 2]}}, {{2.5, 2.5, 
            2.5}, {3.5, 2.5, 3.5}}]]}, {}, {}, 
         {GrayLevel[0], Thickness[0.0021213203435596424`], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[5, 2]}}, {{2.5, 3.5, 
            3.5}, {3.5, 3.5, 2.5}}]]}, 
         {RGBColor[1, 0, 0], Thickness[0.0021213203435596424`], 
          Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[7, 2]}}, {{2.5, 3.5, 
            3.5}, {3.5, 2.5, 
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}}}}, 
   {Arrowheads[
    0.02, Appearance -> 
     "Projected"], {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[-5, 3], Rational[-5, 3]}, {
           Rational[-4, 3], Rational[-4, 3], 
            Rational[-4, 
             3]}}, {{-1.6666666666666667`, -1.6666666666666667`, \
-1.6666666666666667`}, {-1.3333333333333333`, -1.3333333333333333`, \
-1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[-2, 3], Rational[-2, 3]}, {
           Rational[-5, 3], Rational[-1, 3], 
            Rational[-1, 
             3]}}, {{-1.3333333333333333`, -0.6666666666666666, \
-0.6666666666666666}, {-1.6666666666666667`, -0.3333333333333333, \
-0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[-4, 3], Rational[-2, 3]}, {
           Rational[-1, 3], Rational[-5, 3], 
            Rational[-1, 
             3]}}, {{-0.6666666666666666, -1.3333333333333333`, \
-0.6666666666666666}, {-0.3333333333333333, -1.6666666666666667`, \
-0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[-1, 3], Rational[-5, 3]}, {
           Rational[-2, 3], Rational[-2, 3], 
            Rational[-4, 
             3]}}, {{-0.3333333333333333, -0.3333333333333333, \
-1.6666666666666667`}, {-0.6666666666666666, -0.6666666666666666, \
-1.3333333333333333`}}]]}, {
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[1, 3], Rational[1, 3]}, {
           Rational[-4, 3], Rational[2, 3], Rational[
            2, 3]}}, {{-1.6666666666666667`, 0.3333333333333333, 
          0.3333333333333333}, {-1.3333333333333333`, 0.6666666666666666, 
          0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[4, 3], Rational[4, 3]}, {
           Rational[-5, 3], Rational[5, 3], Rational[
            5, 3]}}, {{-1.3333333333333333`, 1.3333333333333333`, 
          1.3333333333333333`}, {-1.6666666666666667`, 1.6666666666666667`, 
          1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[2, 3], Rational[4, 3]}, {
           Rational[-1, 3], Rational[1, 3], Rational[
            5, 3]}}, {{-0.6666666666666666, 0.6666666666666666, 
          1.3333333333333333`}, {-0.3333333333333333, 0.3333333333333333, 
          1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[5, 3], Rational[1, 3]}, {
           Rational[-2, 3], Rational[4, 3], Rational[
            2, 3]}}, {{-0.3333333333333333, 1.6666666666666667`, 
          0.3333333333333333}, {-0.6666666666666666, 1.3333333333333333`, 
          0.6666666666666666}}]]}, {
        Arrow3DBox[
         NCache[{{Rational[2, 3], Rational[-4, 3], Rational[2, 3]}, {
           Rational[1, 3], Rational[-5, 3], Rational[1, 3]}}, {{
          0.6666666666666666, -1.3333333333333333`, 0.6666666666666666}, {
          0.3333333333333333, -1.6666666666666667`, 0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[-1, 3], Rational[5, 3]}, {
           Rational[2, 3], Rational[-2, 3], Rational[4, 3]}}, {{
          0.3333333333333333, -0.3333333333333333, 1.6666666666666667`}, {
          0.6666666666666666, -0.6666666666666666, 1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[5, 3], Rational[-5, 3], Rational[5, 3]}, {
           Rational[4, 3], Rational[-4, 3], Rational[4, 3]}}, {{
          1.6666666666666667`, -1.6666666666666667`, 1.6666666666666667`}, {
          1.3333333333333333`, -1.3333333333333333`, 1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[-2, 3], Rational[2, 3]}, {
           Rational[5, 3], Rational[-1, 3], Rational[1, 3]}}, {{
          1.3333333333333333`, -0.6666666666666666, 0.6666666666666666}, {
          1.6666666666666667`, -0.3333333333333333, 0.3333333333333333}}]]}, {
        Arrow3DBox[
         NCache[{{Rational[2, 3], Rational[2, 3], Rational[-4, 3]}, {
           Rational[1, 3], Rational[1, 3], Rational[-5, 3]}}, {{
          0.6666666666666666, 0.6666666666666666, -1.3333333333333333`}, {
          0.3333333333333333, 0.3333333333333333, -1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[5, 3], Rational[-1, 3]}, {
           Rational[2, 3], Rational[4, 3], Rational[-2, 3]}}, {{
          0.3333333333333333, 1.6666666666666667`, -0.3333333333333333}, {
          0.6666666666666666, 1.3333333333333333`, -0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[5, 3], Rational[1, 3], Rational[-1, 3]}, {
           Rational[4, 3], Rational[2, 3], Rational[-2, 3]}}, {{
          1.6666666666666667`, 0.3333333333333333, -0.3333333333333333}, {
          1.3333333333333333`, 0.6666666666666666, -0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[4, 3], Rational[-4, 3]}, {
           Rational[5, 3], Rational[5, 3], Rational[-5, 3]}}, {{
          1.3333333333333333`, 1.3333333333333333`, -1.3333333333333333`}, {
          1.6666666666666667`, 
          1.6666666666666667`, -1.6666666666666667`}}]]}}, {{
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[-5, 3], Rational[7, 3]}, {
           Rational[-4, 3], Rational[-4, 3], Rational[
            8, 3]}}, {{-1.6666666666666667`, -1.6666666666666667`, 
          2.3333333333333335`}, {-1.3333333333333333`, -1.3333333333333333`, 
          2.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[-2, 3], Rational[10, 3]}, {
           Rational[-5, 3], Rational[-1, 3], Rational[
            11, 3]}}, {{-1.3333333333333333`, -0.6666666666666666, 
          3.3333333333333335`}, {-1.6666666666666667`, -0.3333333333333333, 
          3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[-4, 3], Rational[10, 3]}, {
           Rational[-1, 3], Rational[-5, 3], Rational[
            11, 3]}}, {{-0.6666666666666666, -1.3333333333333333`, 
          3.3333333333333335`}, {-0.3333333333333333, -1.6666666666666667`, 
          3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[-1, 3], Rational[7, 3]}, {
           Rational[-2, 3], Rational[-2, 3], Rational[
            8, 3]}}, {{-0.3333333333333333, -0.3333333333333333, 
          2.3333333333333335`}, {-0.6666666666666666, -0.6666666666666666, 
          2.6666666666666665`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {
        Arrow3DBox[
         NCache[{{Rational[2, 3], Rational[2, 3], Rational[8, 3]}, {
           Rational[1, 3], Rational[1, 3], Rational[7, 3]}}, {{
          0.6666666666666666, 0.6666666666666666, 2.6666666666666665`}, {
          0.3333333333333333, 0.3333333333333333, 2.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[5, 3], Rational[11, 3]}, {
           Rational[2, 3], Rational[4, 3], Rational[10, 3]}}, {{
          0.3333333333333333, 1.6666666666666667`, 3.6666666666666665`}, {
          0.6666666666666666, 1.3333333333333333`, 3.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[5, 3], Rational[1, 3], Rational[11, 3]}, {
           Rational[4, 3], Rational[2, 3], Rational[10, 3]}}, {{
          1.6666666666666667`, 0.3333333333333333, 3.6666666666666665`}, {
          1.3333333333333333`, 0.6666666666666666, 3.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[4, 3], Rational[8, 3]}, {
           Rational[5, 3], Rational[5, 3], Rational[7, 3]}}, {{
          1.3333333333333333`, 1.3333333333333333`, 2.6666666666666665`}, {
          1.6666666666666667`, 1.6666666666666667`, 
          2.3333333333333335`}}]]}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[7, 3], Rational[-5, 3]}, {
           Rational[-4, 3], Rational[8, 3], 
            Rational[-4, 3]}}, {{-1.6666666666666667`, 
          2.3333333333333335`, -1.6666666666666667`}, {-1.3333333333333333`, 
          2.6666666666666665`, -1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[10, 3], Rational[-2, 3]}, {
           Rational[-5, 3], Rational[11, 3], 
            Rational[-1, 3]}}, {{-1.3333333333333333`, 
          3.3333333333333335`, -0.6666666666666666}, {-1.6666666666666667`, 
          3.6666666666666665`, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[8, 3], Rational[-2, 3]}, {
           Rational[-1, 3], Rational[7, 3], 
            Rational[-1, 3]}}, {{-0.6666666666666666, 
          2.6666666666666665`, -0.6666666666666666}, {-0.3333333333333333, 
          2.3333333333333335`, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[11, 3], Rational[-5, 3]}, {
           Rational[-2, 3], Rational[10, 3], 
            Rational[-4, 3]}}, {{-0.3333333333333333, 
          3.6666666666666665`, -1.6666666666666667`}, {-0.6666666666666666, 
          3.3333333333333335`, -1.3333333333333333`}}]]}, {{}, {}, {}, {}}, {
        Arrow3DBox[
         NCache[{{Rational[2, 3], Rational[8, 3], Rational[2, 3]}, {
           Rational[1, 3], Rational[7, 3], Rational[1, 3]}}, {{
          0.6666666666666666, 2.6666666666666665`, 0.6666666666666666}, {
          0.3333333333333333, 2.3333333333333335`, 0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[11, 3], Rational[5, 3]}, {
           Rational[2, 3], Rational[10, 3], Rational[4, 3]}}, {{
          0.3333333333333333, 3.6666666666666665`, 1.6666666666666667`}, {
          0.6666666666666666, 3.3333333333333335`, 1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[5, 3], Rational[7, 3], Rational[5, 3]}, {
           Rational[4, 3], Rational[8, 3], Rational[4, 3]}}, {{
          1.6666666666666667`, 2.3333333333333335`, 1.6666666666666667`}, {
          1.3333333333333333`, 2.6666666666666665`, 1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[10, 3], Rational[2, 3]}, {
           Rational[5, 3], Rational[11, 3], Rational[1, 3]}}, {{
          1.3333333333333333`, 3.3333333333333335`, 0.6666666666666666}, {
          1.6666666666666667`, 3.6666666666666665`, 
          0.3333333333333333}}]]}, {{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[7, 3], Rational[7, 3]}, {
           Rational[-4, 3], Rational[8, 3], Rational[
            8, 3]}}, {{-1.6666666666666667`, 2.3333333333333335`, 
          2.3333333333333335`}, {-1.3333333333333333`, 2.6666666666666665`, 
          2.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[10, 3], Rational[10, 3]}, {
           Rational[-5, 3], Rational[11, 3], Rational[
            11, 3]}}, {{-1.3333333333333333`, 3.3333333333333335`, 
          3.3333333333333335`}, {-1.6666666666666667`, 3.6666666666666665`, 
          3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[8, 3], Rational[10, 3]}, {
           Rational[-1, 3], Rational[7, 3], Rational[
            11, 3]}}, {{-0.6666666666666666, 2.6666666666666665`, 
          3.3333333333333335`}, {-0.3333333333333333, 2.3333333333333335`, 
          3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[11, 3], Rational[7, 3]}, {
           Rational[-2, 3], Rational[10, 3], Rational[
            8, 3]}}, {{-0.3333333333333333, 3.6666666666666665`, 
          2.3333333333333335`}, {-0.6666666666666666, 3.3333333333333335`, 
          
          2.6666666666666665`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}}}, {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, \
{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}}, {{Arrow3DBox[
         NCache[{{Rational[7, 3], Rational[-5, 3], Rational[-5, 3]}, {
           Rational[8, 3], Rational[-4, 3], Rational[-4, 3]}}, {{
          2.3333333333333335`, -1.6666666666666667`, -1.6666666666666667`}, {
          2.6666666666666665`, -1.3333333333333333`, -1.3333333333333333`}}]],
         Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[-2, 3], Rational[-2, 3]}, {
           Rational[7, 3], Rational[-1, 3], Rational[-1, 3]}}, {{
          2.6666666666666665`, -0.6666666666666666, -0.6666666666666666}, {
          2.3333333333333335`, -0.3333333333333333, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[10, 3], Rational[-4, 3], Rational[-2, 3]}, {
           Rational[11, 3], Rational[-5, 3], Rational[-1, 3]}}, {{
          3.3333333333333335`, -1.3333333333333333`, -0.6666666666666666}, {
          3.6666666666666665`, -1.6666666666666667`, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[-1, 3], Rational[-5, 3]}, {
           Rational[10, 3], Rational[-2, 3], Rational[-4, 3]}}, {{
          3.6666666666666665`, -0.3333333333333333, -1.6666666666666667`}, {
          3.3333333333333335`, -0.6666666666666666, \
-1.3333333333333333`}}]]}, {
        Arrow3DBox[
         NCache[{{Rational[7, 3], Rational[1, 3], Rational[1, 3]}, {
           Rational[8, 3], Rational[2, 3], Rational[2, 3]}}, {{
          2.3333333333333335`, 0.3333333333333333, 0.3333333333333333}, {
          2.6666666666666665`, 0.6666666666666666, 0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[4, 3], Rational[4, 3]}, {
           Rational[7, 3], Rational[5, 3], Rational[5, 3]}}, {{
          2.6666666666666665`, 1.3333333333333333`, 1.3333333333333333`}, {
          2.3333333333333335`, 1.6666666666666667`, 1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[10, 3], Rational[2, 3], Rational[4, 3]}, {
           Rational[11, 3], Rational[1, 3], Rational[5, 3]}}, {{
          3.3333333333333335`, 0.6666666666666666, 1.3333333333333333`}, {
          3.6666666666666665`, 0.3333333333333333, 1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[5, 3], Rational[1, 3]}, {
           Rational[10, 3], Rational[4, 3], Rational[2, 3]}}, {{
          3.6666666666666665`, 1.6666666666666667`, 0.3333333333333333}, {
          3.3333333333333335`, 1.3333333333333333`, 
          0.6666666666666666}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[7, 3], Rational[-5, 3], Rational[7, 3]}, {
           Rational[8, 3], Rational[-4, 3], Rational[8, 3]}}, {{
          2.3333333333333335`, -1.6666666666666667`, 2.3333333333333335`}, {
          2.6666666666666665`, -1.3333333333333333`, 2.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[-2, 3], Rational[10, 3]}, {
           Rational[7, 3], Rational[-1, 3], Rational[11, 3]}}, {{
          2.6666666666666665`, -0.6666666666666666, 3.3333333333333335`}, {
          2.3333333333333335`, -0.3333333333333333, 3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[10, 3], Rational[-4, 3], Rational[10, 3]}, {
           Rational[11, 3], Rational[-5, 3], Rational[11, 3]}}, {{
          3.3333333333333335`, -1.3333333333333333`, 3.3333333333333335`}, {
          3.6666666666666665`, -1.6666666666666667`, 3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[-1, 3], Rational[7, 3]}, {
           Rational[10, 3], Rational[-2, 3], Rational[8, 3]}}, {{
          3.6666666666666665`, -0.3333333333333333, 2.3333333333333335`}, {
          3.3333333333333335`, -0.6666666666666666, 
          2.6666666666666665`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[7, 3], Rational[7, 3], Rational[-5, 3]}, {
           Rational[8, 3], Rational[8, 3], Rational[-4, 3]}}, {{
          2.3333333333333335`, 2.3333333333333335`, -1.6666666666666667`}, {
          2.6666666666666665`, 2.6666666666666665`, -1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[10, 3], Rational[-2, 3]}, {
           Rational[7, 3], Rational[11, 3], Rational[-1, 3]}}, {{
          2.6666666666666665`, 3.3333333333333335`, -0.6666666666666666}, {
          2.3333333333333335`, 3.6666666666666665`, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[10, 3], Rational[8, 3], Rational[-2, 3]}, {
           Rational[11, 3], Rational[7, 3], Rational[-1, 3]}}, {{
          3.3333333333333335`, 2.6666666666666665`, -0.6666666666666666}, {
          3.6666666666666665`, 2.3333333333333335`, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[11, 3], Rational[-5, 3]}, {
           Rational[10, 3], Rational[10, 3], Rational[-4, 3]}}, {{
          3.6666666666666665`, 3.6666666666666665`, -1.6666666666666667`}, {
          3.3333333333333335`, 
          3.3333333333333335`, -1.3333333333333333`}}]]}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[7, 3], Rational[7, 3], Rational[7, 3]}, {
           Rational[8, 3], Rational[8, 3], Rational[8, 3]}}, {{
          2.3333333333333335`, 2.3333333333333335`, 2.3333333333333335`}, {
          2.6666666666666665`, 2.6666666666666665`, 2.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[10, 3], Rational[10, 3]}, {
           Rational[7, 3], Rational[11, 3], Rational[11, 3]}}, {{
          2.6666666666666665`, 3.3333333333333335`, 3.3333333333333335`}, {
          2.3333333333333335`, 3.6666666666666665`, 3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[10, 3], Rational[8, 3], Rational[10, 3]}, {
           Rational[11, 3], Rational[7, 3], Rational[11, 3]}}, {{
          3.3333333333333335`, 2.6666666666666665`, 3.3333333333333335`}, {
          3.6666666666666665`, 2.3333333333333335`, 3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[11, 3], Rational[7, 3]}, {
           Rational[10, 3], Rational[10, 3], Rational[8, 3]}}, {{
          3.6666666666666665`, 3.6666666666666665`, 2.3333333333333335`}, {
          3.3333333333333335`, 3.3333333333333335`, 
          2.6666666666666665`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}}}}, {{Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"u\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "1"],
        DisplayForm], TraditionalForm], {1, 0, 0}], 
     Line3DBox[{{0, 0, 0}, {0.85, 0, 0}}]}, {Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"u\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "2"],
        DisplayForm], TraditionalForm], {0, 1, 0}], 
     Line3DBox[{{0, 0, 0}, {0, 0.85, 0}}]}, {Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"u\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "3"],
        DisplayForm], TraditionalForm], {0, 0, 1}], 
     Line3DBox[{{0, 0, 0}, {0, 0, 0.85}}]}}},
  ImageSize->400,
  Lighting->"Neutral",
  ViewPoint->{0.15, 3.1, -1.4},
  ViewVertical->{0.85, 0.48, -0.22}]], "Input"],

Cell[TextData[{
 "A spin spiral maximizing ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", 
    RowBox[{"1", "\[InvisibleComma]", "+"}]], TraditionalForm]]],
 " and an example of a perturbation that favors it. There are ",
 Cell[BoxData[
  FormBox["12", TraditionalForm]]],
 " spiral-ordered states, with either sign for one of the ",
 Cell[BoxData[
  FormBox["6", TraditionalForm]]],
 " order parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", 
    RowBox[{"j", "\[InvisibleComma]", "\[Chi]"}]], TraditionalForm]]],
 " describing spirals of chirality ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Chi]", "\[Equal]", "\[PlusMinus]"}], TraditionalForm]]],
 " along the cubic axis ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["u",
     FontWeight->"Bold"], "j"], TraditionalForm]]],
 ". The observable labeled ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["d", "_"], 
    RowBox[{"1", "\[InvisibleComma]", "-"}]], TraditionalForm]]],
 " in Table II is shown by solid (black) and dashed (red) lines, indicating \
respectively positive or negative signs for the correlations on these links. \
This spin spiral (or its time-reversed partner) also maximizes ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["d", "_"], 
    RowBox[{"1", "\[InvisibleComma]", "-"}]], TraditionalForm]]],
 ": spins joined by solid and dashed bonds have, respectively, positive and \
negative inner product. An additional nearest-neighbor Heisenberg interaction \
with this symmetry (ferromagnetic on solid bonds, antiferromagnetic on \
dashed) therefore has energy minimized by the spin configuration shown."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 7", "Subsubsection"],

Cell[BoxData[
 Graphics3DBox[{GeometricTransformation3DBox[{{Text3DBox[
       FormBox[
        TagBox[
         SubscriptBox[
          StyleBox["\<\"u\"\>",
           StripOnInput->False,
           FontWeight->Bold,
           FontSlant->Italic], "1"],
         DisplayForm], TraditionalForm], {1, 0, 0}], 
      Line3DBox[{{0, 0, 0}, {0.85, 0, 0}}]}, {Text3DBox[
       FormBox[
        TagBox[
         SubscriptBox[
          StyleBox["\<\"u\"\>",
           StripOnInput->False,
           FontWeight->Bold,
           FontSlant->Italic], "2"],
         DisplayForm], TraditionalForm], {0, 1, 0}], 
      Line3DBox[{{0, 0, 0}, {0, 0.85, 0}}]}, {Text3DBox[
       FormBox[
        TagBox[
         SubscriptBox[
          StyleBox["\<\"u\"\>",
           StripOnInput->False,
           FontWeight->Bold,
           FontSlant->Italic], "3"],
         DisplayForm], TraditionalForm], {0, 0, 1}], 
      Line3DBox[{{0, 0, 0}, {0, 0, 0.85}}]}}, 
    NCache[{Rational[-2, 3], 0, 0}, {-0.6666666666666666, 0, 0}]], 
   {Opacity[0.3], {{{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-5, 2], 
              Rational[-3, 
               2]}}}, {{{-1.5, -1.5, -1.5}, {-1.5, -2.5, -2.5}, {-2.5, -1.5, \
-2.5}}, {{-1.5, -1.5, -1.5}, {-1.5, -2.5, -2.5}, {-2.5, -2.5, -1.5}}, {{-1.5, \
-1.5, -1.5}, {-2.5, -1.5, -2.5}, {-2.5, -2.5, -1.5}}, {{-1.5, -2.5, -2.5}, \
{-2.5, -1.5, -2.5}, {-2.5, -2.5, -1.5}}}]]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[1, 2], Rational[-1, 2]}}, {{
             Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[1, 2]}}, {{
             Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-5, 2], Rational[1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[1, 2]}}, {{
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[1, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[1, 2]}}}, {{{-1.5, 
           0.5, 0.5}, {-1.5, -0.5, -0.5}, {-2.5, 0.5, -0.5}}, {{-1.5, 0.5, 
           0.5}, {-1.5, -0.5, -0.5}, {-2.5, -0.5, 0.5}}, {{-1.5, 0.5, 
           0.5}, {-2.5, 0.5, -0.5}, {-2.5, -0.5, 
           0.5}}, {{-1.5, -0.5, -0.5}, {-2.5, 0.5, -0.5}, {-2.5, -0.5, 
           0.5}}}]]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
             Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[1, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[1, 2]}}, {{
             Rational[1, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[1, 2]}}}, {{{
           0.5, -1.5, 0.5}, {0.5, -2.5, -0.5}, {-0.5, -1.5, -0.5}}, {{
           0.5, -1.5, 0.5}, {0.5, -2.5, -0.5}, {-0.5, -2.5, 0.5}}, {{
           0.5, -1.5, 0.5}, {-0.5, -1.5, -0.5}, {-0.5, -2.5, 0.5}}, {{
           0.5, -2.5, -0.5}, {-0.5, -1.5, -0.5}, {-0.5, -2.5, 0.5}}}]]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1], 
         Polygon3DBox[
          NCache[{{{Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[1, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[-5, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[1, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[1, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}}, {{{0.5, 
           0.5, -1.5}, {0.5, -0.5, -2.5}, {-0.5, 0.5, -2.5}}, {{0.5, 
           0.5, -1.5}, {0.5, -0.5, -2.5}, {-0.5, -0.5, -1.5}}, {{0.5, 
           0.5, -1.5}, {-0.5, 0.5, -2.5}, {-0.5, -0.5, -1.5}}, {{
           0.5, -0.5, -2.5}, {-0.5, 0.5, -2.5}, {-0.5, -0.5, -1.5}}}]]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-7, 2], Rational[-7, 2], Rational[-3, 2]}, {
             Rational[-7, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-7, 2], Rational[-1, 2]}}, {{
             Rational[-7, 2], Rational[-7, 2], Rational[-3, 2]}, {
             Rational[-7, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
             Rational[-7, 2], Rational[-7, 2], Rational[-3, 2]}, {
             Rational[-5, 2], Rational[-7, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-5, 2], Rational[-3, 2]}}, {{
             Rational[-7, 2], Rational[-5, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-7, 2], Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-5, 2], 
              Rational[-3, 
               2]}}}, {{{-3.5, -3.5, -1.5}, {-3.5, -2.5, -0.5}, {-2.5, -3.5, \
-0.5}}, {{-3.5, -3.5, -1.5}, {-3.5, -2.5, -0.5}, {-2.5, -2.5, -1.5}}, {{-3.5, \
-3.5, -1.5}, {-2.5, -3.5, -0.5}, {-2.5, -2.5, -1.5}}, {{-3.5, -2.5, -0.5}, \
{-2.5, -3.5, -0.5}, {-2.5, -2.5, -1.5}}}]]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-7, 2], Rational[-3, 2], Rational[-7, 2]}, {
             Rational[-7, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}}, {{
             Rational[-7, 2], Rational[-3, 2], Rational[-7, 2]}, {
             Rational[-7, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[-7, 2]}}, {{
             Rational[-7, 2], Rational[-3, 2], Rational[-7, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-1, 2], Rational[-7, 2]}}, {{
             Rational[-7, 2], Rational[-1, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-3, 2], Rational[-5, 2]}, {
             Rational[-5, 2], Rational[-1, 2], 
              Rational[-7, 
               2]}}}, {{{-3.5, -1.5, -3.5}, {-3.5, -0.5, -2.5}, {-2.5, -1.5, \
-2.5}}, {{-3.5, -1.5, -3.5}, {-3.5, -0.5, -2.5}, {-2.5, -0.5, -3.5}}, {{-3.5, \
-1.5, -3.5}, {-2.5, -1.5, -2.5}, {-2.5, -0.5, -3.5}}, {{-3.5, -0.5, -2.5}, \
{-2.5, -1.5, -2.5}, {-2.5, -0.5, -3.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}}, {{{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[-7, 2], Rational[-7, 2]}, {
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-7, 2], Rational[-5, 2]}}, {{
             Rational[-3, 2], Rational[-7, 2], Rational[-7, 2]}, {
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[-7, 2]}}, {{
             Rational[-3, 2], Rational[-7, 2], Rational[-7, 2]}, {
             Rational[-1, 2], Rational[-7, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-5, 2], Rational[-7, 2]}}, {{
             Rational[-3, 2], Rational[-5, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-7, 2], Rational[-5, 2]}, {
             Rational[-1, 2], Rational[-5, 2], 
              Rational[-7, 
               2]}}}, {{{-1.5, -3.5, -3.5}, {-1.5, -2.5, -2.5}, {-0.5, -3.5, \
-2.5}}, {{-1.5, -3.5, -3.5}, {-1.5, -2.5, -2.5}, {-0.5, -2.5, -3.5}}, {{-1.5, \
-3.5, -3.5}, {-0.5, -3.5, -2.5}, {-0.5, -2.5, -3.5}}, {{-1.5, -2.5, -2.5}, \
{-0.5, -3.5, -2.5}, {-0.5, -2.5, -3.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}, {{{
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}, {{
        {RGBColor[1, 0.5, 0], 
         Polygon3DBox[
          NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
             Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2], 
              Rational[-3, 
               2]}}}, {{{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -1.5, \
-0.5}}, {{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, \
-1.5, -1.5}, {-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, -0.5, -0.5}, \
{-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}}]]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}, {
        {RGBColor[1, 0.5, 0]}, 
        {RGBColor[0, 0, 1]}}}}}}, 
   {PointSize[Medium], 
    Point3DBox[
     NCache[{Rational[-3, 2], Rational[-3, 2], 
       Rational[-3, 2]}, {-1.5, -1.5, -1.5}]]}, {
    {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-5, 2], Rational[-1, 2], Rational[
         1, 2]}}, {{-1.5, -1.5, -1.5}, {-2.5, -0.5, 0.5}}]]}, 
    {GrayLevel[0], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[1, 2], Rational[-5, 2], 
         Rational[-1, 2]}}, {{-1.5, -1.5, -1.5}, {0.5, -2.5, -0.5}}]]}, 
    {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-1, 2], Rational[1, 2], 
         Rational[-5, 2]}}, {{-1.5, -1.5, -1.5}, {-0.5, 0.5, -2.5}}]]}, 
    {GrayLevel[0], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-5, 2], Rational[1, 2], 
         Rational[-1, 2]}}, {{-1.5, -1.5, -1.5}, {-2.5, 0.5, -0.5}}]]}, 
    {GrayLevel[0], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-1, 2], Rational[-5, 2], Rational[
         1, 2]}}, {{-1.5, -1.5, -1.5}, {-0.5, -2.5, 0.5}}]]}, 
    {GrayLevel[0], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[1, 2], Rational[-1, 2], 
         Rational[-5, 2]}}, {{-1.5, -1.5, -1.5}, {0.5, -0.5, -2.5}}]]}, 
    {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-1, 2], Rational[-7, 2], 
         Rational[-5, 2]}}, {{-1.5, -1.5, -1.5}, {-0.5, -3.5, -2.5}}]]}, 
    {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-5, 2], Rational[-1, 2], 
         Rational[-7, 2]}}, {{-1.5, -1.5, -1.5}, {-2.5, -0.5, -3.5}}]]}, 
    {GrayLevel[0], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-7, 2], Rational[-5, 2], 
         Rational[-1, 2]}}, {{-1.5, -1.5, -1.5}, {-3.5, -2.5, -0.5}}]]}, 
    {GrayLevel[0], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-1, 2], Rational[-5, 2], 
         Rational[-7, 2]}}, {{-1.5, -1.5, -1.5}, {-0.5, -2.5, -3.5}}]]}, 
    {GrayLevel[0], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-7, 2], Rational[-1, 2], 
         Rational[-5, 2]}}, {{-1.5, -1.5, -1.5}, {-3.5, -0.5, -2.5}}]]}, 
    {GrayLevel[0], 
     Line3DBox[
      NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
        Rational[-5, 2], Rational[-7, 2], 
         Rational[-1, 2]}}, {{-1.5, -1.5, -1.5}, {-2.5, -3.5, -0.5}}]]}}, 
   {Arrowheads[
    0.025, Appearance -> 
     "Projected"], {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{},
         Arrow3DBox[
         NCache[{{Rational[-11, 3], Rational[-7, 3], Rational[-1, 3]}, {
           Rational[-10, 3], Rational[-8, 3], 
            Rational[-2, 
             3]}}, {{-3.6666666666666665`, -2.3333333333333335`, \
-0.3333333333333333}, {-3.3333333333333335`, -2.6666666666666665`, \
-0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[-7, 3], Rational[-11, 3], Rational[-1, 3]}, {
           Rational[-8, 3], Rational[-10, 3], 
            Rational[-2, 
             3]}}, {{-2.3333333333333335`, -3.6666666666666665`, \
-0.3333333333333333}, {-2.6666666666666665`, -3.3333333333333335`, \
-0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[-8, 3], Rational[-8, 3], Rational[-4, 3]}, {
           Rational[-7, 3], Rational[-7, 3], 
            Rational[-5, 
             3]}}, {{-2.6666666666666665`, -2.6666666666666665`, \
-1.3333333333333333`}, {-2.3333333333333335`, -2.3333333333333335`, \
-1.6666666666666667`}}]]}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, 
        Arrow3DBox[
         NCache[{{Rational[-11, 3], Rational[-1, 3], Rational[-7, 3]}, {
           Rational[-10, 3], Rational[-2, 3], 
            Rational[-8, 
             3]}}, {{-3.6666666666666665`, -0.3333333333333333, \
-2.3333333333333335`}, {-3.3333333333333335`, -0.6666666666666666, \
-2.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-7, 3], Rational[-5, 3], Rational[-7, 3]}, {
           Rational[-8, 3], Rational[-4, 3], 
            Rational[-8, 
             3]}}, {{-2.3333333333333335`, -1.6666666666666667`, \
-2.3333333333333335`}, {-2.6666666666666665`, -1.3333333333333333`, \
-2.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-8, 3], Rational[-2, 3], Rational[-10, 3]}, {
           Rational[-7, 3], Rational[-1, 3], 
            Rational[-11, 
             3]}}, {{-2.6666666666666665`, -0.6666666666666666, \
-3.3333333333333335`}, {-2.3333333333333335`, -0.3333333333333333, \
-3.6666666666666665`}}]]}, {{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, \
{}}, {{}, {}, {}, 
        Arrow3DBox[
         NCache[{{Rational[-8, 3], Rational[-2, 3], Rational[2, 3]}, {
           Rational[-7, 3], Rational[-1, 3], Rational[
            1, 3]}}, {{-2.6666666666666665`, -0.6666666666666666, 
          0.6666666666666666}, {-2.3333333333333335`, -0.3333333333333333, 
          0.3333333333333333}}]]}, {{}, {}, 
        Arrow3DBox[
         NCache[{{Rational[-7, 3], Rational[1, 3], Rational[-1, 3]}, {
           Rational[-8, 3], Rational[2, 3], 
            Rational[-2, 3]}}, {{-2.3333333333333335`, 
          0.3333333333333333, -0.3333333333333333}, {-2.6666666666666665`, 
          0.6666666666666666, -0.6666666666666666}}]], {}}}}}, {{{{{}, {}, \
{}, {}}, {{}, 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[-8, 3], Rational[-8, 3]}, {
           Rational[-5, 3], Rational[-7, 3], 
            Rational[-7, 
             3]}}, {{-1.3333333333333333`, -2.6666666666666665`, \
-2.6666666666666665`}, {-1.6666666666666667`, -2.3333333333333335`, \
-2.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[-10, 3], Rational[-8, 3]}, {
           Rational[-1, 3], Rational[-11, 3], 
            Rational[-7, 
             3]}}, {{-0.6666666666666666, -3.3333333333333335`, \
-2.6666666666666665`}, {-0.3333333333333333, -3.6666666666666665`, \
-2.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[-7, 3], Rational[-11, 3]}, {
           Rational[-2, 3], Rational[-8, 3], 
            Rational[-10, 
             3]}}, {{-0.3333333333333333, -2.3333333333333335`, \
-3.6666666666666665`}, {-0.6666666666666666, -2.6666666666666665`, \
-3.3333333333333335`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[-7, 3], Rational[1, 3]}, {
           Rational[-2, 3], Rational[-8, 3], Rational[
            2, 3]}}, {{-0.3333333333333333, -2.3333333333333335`, 
          0.3333333333333333}, {-0.6666666666666666, -2.6666666666666665`, 
          0.6666666666666666}}]]}, {{}, {}, {}, {}}, {{}, 
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[-7, 3], Rational[-1, 3]}, {
           Rational[2, 3], Rational[-8, 3], Rational[-2, 3]}}, {{
          0.3333333333333333, -2.3333333333333335`, -0.3333333333333333}, {
          0.6666666666666666, -2.6666666666666665`, -0.6666666666666666}}]], \
{}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[2, 3], Rational[-8, 3]}, {
           Rational[-1, 3], Rational[1, 3], 
            Rational[-7, 3]}}, {{-0.6666666666666666, 
          0.6666666666666666, -2.6666666666666665`}, {-0.3333333333333333, 
          0.3333333333333333, -2.3333333333333335`}}]], {}}, {{}, 
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[-1, 3], Rational[-7, 3]}, {
           Rational[2, 3], Rational[-2, 3], Rational[-8, 3]}}, {{
          0.3333333333333333, -0.3333333333333333, -2.3333333333333335`}, {
          0.6666666666666666, -0.6666666666666666, -2.6666666666666665`}}]], \
{}, {}}, {{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[-5, 3], Rational[-5, 3]}, {
           Rational[-4, 3], Rational[-4, 3], 
            Rational[-4, 
             3]}}, {{-1.6666666666666667`, -1.6666666666666667`, \
-1.6666666666666667`}, {-1.3333333333333333`, -1.3333333333333333`, \
-1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[-2, 3], Rational[-2, 3]}, {
           Rational[-5, 3], Rational[-1, 3], 
            Rational[-1, 
             3]}}, {{-1.3333333333333333`, -0.6666666666666666, \
-0.6666666666666666}, {-1.6666666666666667`, -0.3333333333333333, \
-0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[-4, 3], Rational[-2, 3]}, {
           Rational[-1, 3], Rational[-5, 3], 
            Rational[-1, 
             3]}}, {{-0.6666666666666666, -1.3333333333333333`, \
-0.6666666666666666}, {-0.3333333333333333, -1.6666666666666667`, \
-0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[-1, 3], Rational[-5, 3]}, {
           Rational[-2, 3], Rational[-2, 3], 
            Rational[-4, 
             3]}}, {{-0.3333333333333333, -0.3333333333333333, \
-1.6666666666666667`}, {-0.6666666666666666, -0.6666666666666666, \
-1.3333333333333333`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}}}},
  Boxed->False,
  ImageSize->400,
  Lighting->"Neutral",
  ViewPoint->{0.55, 2.85, -1.54},
  ViewVertical->{0.898, 0.398, -0.186}]], "Input"],

Cell[TextData[{
 "Second-neighbor interactions between spins, as in Figure 4, favoring a spin \
spiral, as in Figure 5. Such a spiral, one of ",
 Cell[BoxData[
  FormBox["12", TraditionalForm]]],
 " symmetry-related states, minimizes the energy if all second-neighbors have \
antiferromagnetic (AF) Heisenberg interactions (so no symmetries are \
explicitly broken). The ",
 Cell[BoxData[
  FormBox["8", TraditionalForm]]],
 " solid (black) lines show second neighbors that satisfy this perturbation, \
while the ",
 Cell[BoxData[
  FormBox["4", TraditionalForm]]],
 " shown dashed (and red) are unsatisfied. Considering all configurations of \
two adjacent tetrahedra (of ",
 Cell[BoxData[
  FormBox["6", TraditionalForm]]],
 " pairs, at most ",
 Cell[BoxData[
  FormBox["4", TraditionalForm]]],
 " are AF aligned) shows that one cannot satisfy more than ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", "/", "3"}], TraditionalForm]]],
 " of the second-neighbor links while obeying the ice rule. (It is worth \
noting a counterintuitive result of the geometry of spin ice: second \
neighbors that are both AF aligned with their common neighbor point towards \
tetrahedra of the same orientation and so are also AF aligned with each \
other.) Conversely, ferromagnetic interactions between second-neighbor spins \
disfavor the spiral configuration, and can instead lead to a bond-ordered \
state such as shown in Figure 8."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 8", "Subsubsection"],

Cell[BoxData[
 Graphics3DBox[{
   {EdgeForm[None], 
    {Opacity[0.3], {{{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}}, {{{0.5, 
            0.5, 2.5}, {0.5, -0.5, 1.5}, {-0.5, 0.5, 1.5}}, {{0.5, 0.5, 
            2.5}, {0.5, -0.5, 1.5}, {-0.5, -0.5, 2.5}}, {{0.5, 0.5, 
            2.5}, {-0.5, 0.5, 1.5}, {-0.5, -0.5, 2.5}}, {{0.5, -0.5, 
            1.5}, {-0.5, 0.5, 1.5}, {-0.5, -0.5, 2.5}}}]]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{
              Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}}, {{{0.5, 2.5,
             0.5}, {0.5, 1.5, -0.5}, {-0.5, 2.5, -0.5}}, {{0.5, 2.5, 0.5}, {
            0.5, 1.5, -0.5}, {-0.5, 1.5, 0.5}}, {{0.5, 2.5, 0.5}, {-0.5, 
            2.5, -0.5}, {-0.5, 1.5, 0.5}}, {{0.5, 1.5, -0.5}, {-0.5, 
            2.5, -0.5}, {-0.5, 1.5, 0.5}}}]]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}}, {{{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{
              Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
              Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}}, {{{2.5, 0.5,
             0.5}, {2.5, -0.5, -0.5}, {1.5, 0.5, -0.5}}, {{2.5, 0.5, 0.5}, {
            2.5, -0.5, -0.5}, {1.5, -0.5, 0.5}}, {{2.5, 0.5, 0.5}, {1.5, 
            0.5, -0.5}, {1.5, -0.5, 0.5}}, {{2.5, -0.5, -0.5}, {1.5, 
            0.5, -0.5}, {1.5, -0.5, 0.5}}}]]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
              Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
              Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
              Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[-1, 2], 
               Rational[-3, 
                2]}}}, {{{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -1.5, \
-0.5}}, {{-1.5, -1.5, -1.5}, {-1.5, -0.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, \
-1.5, -1.5}, {-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}, {{-1.5, -0.5, -0.5}, \
{-0.5, -1.5, -0.5}, {-0.5, -0.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}}, {{{2.5, 2.5, 
            2.5}, {2.5, 1.5, 1.5}, {1.5, 2.5, 1.5}}, {{2.5, 2.5, 2.5}, {2.5, 
            1.5, 1.5}, {1.5, 1.5, 2.5}}, {{2.5, 2.5, 2.5}, {1.5, 2.5, 1.5}, {
            1.5, 1.5, 2.5}}, {{2.5, 1.5, 1.5}, {1.5, 2.5, 1.5}, {1.5, 1.5, 
            2.5}}}]]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{
              Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}}, {{{-1.5, 
            0.5, 0.5}, {-1.5, 1.5, 1.5}, {-0.5, 0.5, 1.5}}, {{-1.5, 0.5, 
            0.5}, {-1.5, 1.5, 1.5}, {-0.5, 1.5, 0.5}}, {{-1.5, 0.5, 
            0.5}, {-0.5, 0.5, 1.5}, {-0.5, 1.5, 0.5}}, {{-1.5, 1.5, 
            1.5}, {-0.5, 0.5, 1.5}, {-0.5, 1.5, 0.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-3, 2], Rational[3, 2]}}, {{
              Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
              Rational[3, 2], Rational[-3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-3, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}}, {{{
            0.5, -1.5, 0.5}, {0.5, -0.5, 1.5}, {1.5, -1.5, 1.5}}, {{0.5, -1.5,
             0.5}, {0.5, -0.5, 1.5}, {1.5, -0.5, 0.5}}, {{0.5, -1.5, 0.5}, {
            1.5, -1.5, 1.5}, {1.5, -0.5, 0.5}}, {{0.5, -0.5, 1.5}, {1.5, -1.5,
             1.5}, {1.5, -0.5, 0.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}, {{
              Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[-1, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}}, {{{0.5, 
            0.5, -1.5}, {0.5, 1.5, -0.5}, {1.5, 0.5, -0.5}}, {{0.5, 
            0.5, -1.5}, {0.5, 1.5, -0.5}, {1.5, 1.5, -1.5}}, {{0.5, 
            0.5, -1.5}, {1.5, 0.5, -0.5}, {1.5, 1.5, -1.5}}, {{0.5, 
            1.5, -0.5}, {1.5, 0.5, -0.5}, {1.5, 1.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}}, {{
              Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[-1, 2], Rational[
               5, 2]}}}, {{{-1.5, -1.5, 2.5}, {-1.5, -0.5, 3.5}, {-0.5, -1.5, 
            3.5}}, {{-1.5, -1.5, 2.5}, {-1.5, -0.5, 3.5}, {-0.5, -0.5, 
            2.5}}, {{-1.5, -1.5, 2.5}, {-0.5, -1.5, 3.5}, {-0.5, -0.5, 
            2.5}}, {{-1.5, -0.5, 3.5}, {-0.5, -1.5, 3.5}, {-0.5, -0.5, 
            2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[7, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
              Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{
              Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[1, 2], Rational[7, 2]}, {
              Rational[3, 2], Rational[3, 2], Rational[5, 2]}}}, {{{0.5, 0.5, 
            2.5}, {0.5, 1.5, 3.5}, {1.5, 0.5, 3.5}}, {{0.5, 0.5, 2.5}, {0.5, 
            1.5, 3.5}, {1.5, 1.5, 2.5}}, {{0.5, 0.5, 2.5}, {1.5, 0.5, 3.5}, {
            1.5, 1.5, 2.5}}, {{0.5, 1.5, 3.5}, {1.5, 0.5, 3.5}, {1.5, 1.5, 
            2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{
              Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}, {{
              Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}, {{
              Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}}, {{{-1.5, 
            2.5, -1.5}, {-1.5, 3.5, -0.5}, {-0.5, 2.5, -0.5}}, {{-1.5, 
            2.5, -1.5}, {-1.5, 3.5, -0.5}, {-0.5, 3.5, -1.5}}, {{-1.5, 
            2.5, -1.5}, {-0.5, 2.5, -0.5}, {-0.5, 3.5, -1.5}}, {{-1.5, 
            3.5, -0.5}, {-0.5, 2.5, -0.5}, {-0.5, 3.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{
              Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[7, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[7, 2], Rational[1, 2]}}, {{
              Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[5, 2], Rational[3, 2]}, {
              Rational[3, 2], Rational[7, 2], Rational[1, 2]}}}, {{{0.5, 2.5, 
            0.5}, {0.5, 3.5, 1.5}, {1.5, 2.5, 1.5}}, {{0.5, 2.5, 0.5}, {0.5, 
            3.5, 1.5}, {1.5, 3.5, 0.5}}, {{0.5, 2.5, 0.5}, {1.5, 2.5, 1.5}, {
            1.5, 3.5, 0.5}}, {{0.5, 3.5, 1.5}, {1.5, 2.5, 1.5}, {1.5, 3.5, 
            0.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[7, 2]}}, {{
              Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}, {{
              Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}, {{
              Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[5, 2], Rational[7, 2]}, {
              Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}}, {{{-1.5, 
            2.5, 2.5}, {-1.5, 3.5, 3.5}, {-0.5, 2.5, 3.5}}, {{-1.5, 2.5, 
            2.5}, {-1.5, 3.5, 3.5}, {-0.5, 3.5, 2.5}}, {{-1.5, 2.5, 
            2.5}, {-0.5, 2.5, 3.5}, {-0.5, 3.5, 2.5}}, {{-1.5, 3.5, 
            3.5}, {-0.5, 2.5, 3.5}, {-0.5, 3.5, 2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}}, {{{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
              Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
              Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
              Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}}, {{{
            2.5, -1.5, -1.5}, {2.5, -0.5, -0.5}, {3.5, -1.5, -0.5}}, {{
            2.5, -1.5, -1.5}, {2.5, -0.5, -0.5}, {3.5, -0.5, -1.5}}, {{
            2.5, -1.5, -1.5}, {3.5, -1.5, -0.5}, {3.5, -0.5, -1.5}}, {{
            2.5, -0.5, -0.5}, {3.5, -1.5, -0.5}, {3.5, -0.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[1, 2], Rational[3, 2]}}, {{
              Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
              Rational[7, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[3, 2], Rational[1, 2]}}, {{
              Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[1, 2], Rational[3, 2]}, {
              Rational[7, 2], Rational[3, 2], Rational[1, 2]}}}, {{{2.5, 0.5, 
            0.5}, {2.5, 1.5, 1.5}, {3.5, 0.5, 1.5}}, {{2.5, 0.5, 0.5}, {2.5, 
            1.5, 1.5}, {3.5, 1.5, 0.5}}, {{2.5, 0.5, 0.5}, {3.5, 0.5, 1.5}, {
            3.5, 1.5, 0.5}}, {{2.5, 1.5, 1.5}, {3.5, 0.5, 1.5}, {3.5, 1.5, 
            0.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[7, 2]}}, {{
              Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-3, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}}, {{{
            2.5, -1.5, 2.5}, {2.5, -0.5, 3.5}, {3.5, -1.5, 3.5}}, {{2.5, -1.5,
             2.5}, {2.5, -0.5, 3.5}, {3.5, -0.5, 2.5}}, {{2.5, -1.5, 2.5}, {
            3.5, -1.5, 3.5}, {3.5, -0.5, 2.5}}, {{2.5, -0.5, 3.5}, {3.5, -1.5,
             3.5}, {3.5, -0.5, 2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}}, {{{
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[-1, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}, {{
              Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[-1, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}}, {{{2.5, 
            2.5, -1.5}, {2.5, 3.5, -0.5}, {3.5, 2.5, -0.5}}, {{2.5, 
            2.5, -1.5}, {2.5, 3.5, -0.5}, {3.5, 3.5, -1.5}}, {{2.5, 
            2.5, -1.5}, {3.5, 2.5, -0.5}, {3.5, 3.5, -1.5}}, {{2.5, 
            3.5, -0.5}, {3.5, 2.5, -0.5}, {3.5, 3.5, -1.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}}, {{
         {RGBColor[1, 0.5, 0], 
          Polygon3DBox[
           NCache[{{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[7, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[5, 2]}}, {{
              Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[5, 2], Rational[7, 2]}, {
              Rational[7, 2], Rational[7, 2], Rational[5, 2]}}}, {{{2.5, 2.5, 
            2.5}, {2.5, 3.5, 3.5}, {3.5, 2.5, 3.5}}, {{2.5, 2.5, 2.5}, {2.5, 
            3.5, 3.5}, {3.5, 3.5, 2.5}}, {{2.5, 2.5, 2.5}, {3.5, 2.5, 3.5}, {
            3.5, 3.5, 2.5}}, {{2.5, 3.5, 3.5}, {3.5, 2.5, 3.5}, {3.5, 3.5, 
            2.5}}}]]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[0, 0, 1]}}, {
         {RGBColor[1, 0.5, 0]}, 
         {RGBColor[
          0, 0, 1]}}}}}}}, {{{{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, \
{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{0.5, -0.5, 
            1.5}, {-0.5, -0.5, 2.5}}]]}, {}, {}, 
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{0.5, 0.5, 
            2.5}, {-0.5, 0.5, 
            1.5}}]]}, {}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, \
{}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, \
{}, {}, {}}}}}, {{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, 
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{0.5, 
            1.5, -0.5}, {-0.5, 1.5, 0.5}}]]}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{0.5, 2.5, 
            0.5}, {-0.5, 
            2.5, -0.5}}]]}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, \
{}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, \
{}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, \
{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, \
{}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, \
{}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, \
{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}}}}, {{{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{
            2.5, -0.5, -0.5}, {1.5, -0.5, 0.5}}]]}, {}, {}, 
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{2.5, 0.5, 
            0.5}, {1.5, 
            0.5, -0.5}}]]}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, \
{}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, \
{}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, \
{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}, {}, {}}, {{}, \
{}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, \
{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[-1, 2], 
              Rational[-3, 
               2]}}, {{-1.5, -1.5, -1.5}, {-0.5, -0.5, -1.5}}]]}, {}, {}, {}, \
{}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-3, 2], 
              Rational[-1, 
               2]}}, {{-1.5, -0.5, -0.5}, {-0.5, -1.5, -0.5}}]]}}, {{}, 
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{2.5, 1.5, 
            1.5}, {1.5, 1.5, 2.5}}]]}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{2.5, 2.5, 
            2.5}, {1.5, 2.5, 1.5}}]]}, {}}}, {{
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[-1, 2], Rational[3, 2], Rational[1, 2]}}, {{-1.5, 0.5, 
            0.5}, {-0.5, 1.5, 0.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[-1, 2], Rational[1, 2], Rational[3, 2]}}, {{-1.5, 1.5, 
            1.5}, {-0.5, 0.5, 1.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[-3, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[-1, 2], Rational[1, 2]}}, {{0.5, -1.5, 
            0.5}, {1.5, -0.5, 0.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[-1, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[-3, 2], Rational[3, 2]}}, {{0.5, -0.5, 
            1.5}, {1.5, -1.5, 1.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[1, 2], Rational[-3, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[-3, 2]}}, {{0.5, 
            0.5, -1.5}, {1.5, 1.5, -1.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[3, 2], Rational[-1, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[-1, 2]}}, {{0.5, 
            1.5, -0.5}, {1.5, 0.5, -0.5}}]]}}, {{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[-1, 2], Rational[5, 2]}}, {{-1.5, -1.5,
             2.5}, {-0.5, -0.5, 2.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[-3, 2], Rational[7, 2]}}, {{-1.5, -0.5,
             3.5}, {-0.5, -1.5, 
            
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[1, 2], Rational[5, 2]}, {
             Rational[3, 2], Rational[3, 2], Rational[5, 2]}}, {{0.5, 0.5, 
            2.5}, {1.5, 1.5, 2.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[3, 2], Rational[7, 2]}, {
             Rational[3, 2], Rational[1, 2], Rational[7, 2]}}, {{0.5, 1.5, 
            3.5}, {1.5, 0.5, 
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[-3, 2]}}, {{-1.5, 
            2.5, -1.5}, {-0.5, 3.5, -1.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[-1, 2]}}, {{-1.5, 
            3.5, -0.5}, {-0.5, 
            2.5, -0.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[5, 2], Rational[1, 2]}, {
             Rational[3, 2], Rational[7, 2], Rational[1, 2]}}, {{0.5, 2.5, 
            0.5}, {1.5, 3.5, 0.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[1, 2], Rational[7, 2], Rational[3, 2]}, {
             Rational[3, 2], Rational[5, 2], Rational[3, 2]}}, {{0.5, 3.5, 
            1.5}, {1.5, 2.5, 
            1.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[-1, 2], Rational[7, 2], Rational[5, 2]}}, {{-1.5, 2.5, 
            2.5}, {-0.5, 3.5, 2.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[-3, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[-1, 2], Rational[5, 2], Rational[7, 2]}}, {{-1.5, 3.5, 
            3.5}, {-0.5, 2.5, 
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}}}, {{{{{{}, {}, \
{}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, \
{}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, \
{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-3, 2], Rational[-3, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[-3, 2]}}, {{
            2.5, -1.5, -1.5}, {3.5, -0.5, -1.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-1, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[-1, 2]}}, {{
            2.5, -0.5, -0.5}, {
            3.5, -1.5, -0.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[1, 2], Rational[1, 2]}, {
             Rational[7, 2], Rational[3, 2], Rational[1, 2]}}, {{2.5, 0.5, 
            0.5}, {3.5, 1.5, 0.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[3, 2], Rational[3, 2]}, {
             Rational[7, 2], Rational[1, 2], Rational[3, 2]}}, {{2.5, 1.5, 
            1.5}, {3.5, 0.5, 
            1.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-3, 2], Rational[5, 2]}, {
             Rational[7, 2], Rational[-1, 2], Rational[5, 2]}}, {{2.5, -1.5, 
            2.5}, {3.5, -0.5, 2.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[-1, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[-3, 2], Rational[7, 2]}}, {{2.5, -0.5, 
            3.5}, {3.5, -1.5, 
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}}, {{{{{}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}, {{{}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[5, 2], Rational[-3, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[-3, 2]}}, {{2.5, 
            2.5, -1.5}, {3.5, 3.5, -1.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[7, 2], Rational[-1, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[-1, 2]}}, {{2.5, 
            3.5, -0.5}, {3.5, 
            2.5, -0.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, \
{}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}, {{{
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[5, 2], Rational[5, 2]}, {
             Rational[7, 2], Rational[7, 2], Rational[5, 2]}}, {{2.5, 2.5, 
            2.5}, {3.5, 3.5, 2.5}}]]}, {}, {}, {}, {}, 
         {RGBColor[1, 0, 0], Thickness[0.005], 
          Line3DBox[
           NCache[{{Rational[5, 2], Rational[7, 2], Rational[7, 2]}, {
             Rational[7, 2], Rational[5, 2], Rational[7, 2]}}, {{2.5, 3.5, 
            3.5}, {3.5, 2.5, 
            3.5}}]]}}, {{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, \
{{}, {}, {}, {}, {}, {}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, \
{}}}, {{{}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}}}}}}}, 
   {Arrowheads[
    0.02, Appearance -> 
     "Projected"], {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}}, {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[-4, 3], Rational[-4, 3]}, {
           Rational[-5, 3], Rational[-5, 3], 
            Rational[-5, 
             3]}}, {{-1.3333333333333333`, -1.3333333333333333`, \
-1.3333333333333333`}, {-1.6666666666666667`, -1.6666666666666667`, \
-1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[-1, 3], Rational[-1, 3]}, {
           Rational[-4, 3], Rational[-2, 3], 
            Rational[-2, 
             3]}}, {{-1.6666666666666667`, -0.3333333333333333, \
-0.3333333333333333}, {-1.3333333333333333`, -0.6666666666666666, \
-0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[-5, 3], Rational[-1, 3]}, {
           Rational[-2, 3], Rational[-4, 3], 
            Rational[-2, 
             3]}}, {{-0.3333333333333333, -1.6666666666666667`, \
-0.3333333333333333}, {-0.6666666666666666, -1.3333333333333333`, \
-0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[-2, 3], Rational[-4, 3]}, {
           Rational[-1, 3], Rational[-1, 3], 
            Rational[-5, 
             3]}}, {{-0.6666666666666666, -0.6666666666666666, \
-1.3333333333333333`}, {-0.3333333333333333, -0.3333333333333333, \
-1.6666666666666667`}}]]}, {
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[2, 3], Rational[2, 3]}, {
           Rational[-5, 3], Rational[1, 3], Rational[
            1, 3]}}, {{-1.3333333333333333`, 0.6666666666666666, 
          0.6666666666666666}, {-1.6666666666666667`, 0.3333333333333333, 
          0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[4, 3], Rational[4, 3]}, {
           Rational[-5, 3], Rational[5, 3], Rational[
            5, 3]}}, {{-1.3333333333333333`, 1.3333333333333333`, 
          1.3333333333333333`}, {-1.6666666666666667`, 1.6666666666666667`, 
          1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[1, 3], Rational[5, 3]}, {
           Rational[-2, 3], Rational[2, 3], Rational[
            4, 3]}}, {{-0.3333333333333333, 0.3333333333333333, 
          1.6666666666666667`}, {-0.6666666666666666, 0.6666666666666666, 
          1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[5, 3], Rational[1, 3]}, {
           Rational[-2, 3], Rational[4, 3], Rational[
            2, 3]}}, {{-0.3333333333333333, 1.6666666666666667`, 
          0.3333333333333333}, {-0.6666666666666666, 1.3333333333333333`, 
          0.6666666666666666}}]]}, {
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[-5, 3], Rational[1, 3]}, {
           Rational[2, 3], Rational[-4, 3], Rational[2, 3]}}, {{
          0.3333333333333333, -1.6666666666666667`, 0.3333333333333333}, {
          0.6666666666666666, -1.3333333333333333`, 0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[2, 3], Rational[-2, 3], Rational[4, 3]}, {
           Rational[1, 3], Rational[-1, 3], Rational[5, 3]}}, {{
          0.6666666666666666, -0.6666666666666666, 1.3333333333333333`}, {
          0.3333333333333333, -0.3333333333333333, 1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[-4, 3], Rational[4, 3]}, {
           Rational[5, 3], Rational[-5, 3], Rational[5, 3]}}, {{
          1.3333333333333333`, -1.3333333333333333`, 1.3333333333333333`}, {
          1.6666666666666667`, -1.6666666666666667`, 1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[5, 3], Rational[-1, 3], Rational[1, 3]}, {
           Rational[4, 3], Rational[-2, 3], Rational[2, 3]}}, {{
          1.6666666666666667`, -0.3333333333333333, 0.3333333333333333}, {
          1.3333333333333333`, -0.6666666666666666, 0.6666666666666666}}]]}, {
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[1, 3], Rational[-5, 3]}, {
           Rational[2, 3], Rational[2, 3], Rational[-4, 3]}}, {{
          0.3333333333333333, 0.3333333333333333, -1.6666666666666667`}, {
          0.6666666666666666, 0.6666666666666666, -1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[5, 3], Rational[-1, 3]}, {
           Rational[2, 3], Rational[4, 3], Rational[-2, 3]}}, {{
          0.3333333333333333, 1.6666666666666667`, -0.3333333333333333}, {
          0.6666666666666666, 1.3333333333333333`, -0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[2, 3], Rational[-2, 3]}, {
           Rational[5, 3], Rational[1, 3], Rational[-1, 3]}}, {{
          1.3333333333333333`, 0.6666666666666666, -0.6666666666666666}, {
          1.6666666666666667`, 0.3333333333333333, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[4, 3], Rational[-4, 3]}, {
           Rational[5, 3], Rational[5, 3], Rational[-5, 3]}}, {{
          1.3333333333333333`, 1.3333333333333333`, -1.3333333333333333`}, {
          1.6666666666666667`, 
          1.6666666666666667`, -1.6666666666666667`}}]]}}, {{
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[-4, 3], Rational[8, 3]}, {
           Rational[-5, 3], Rational[-5, 3], Rational[
            7, 3]}}, {{-1.3333333333333333`, -1.3333333333333333`, 
          2.6666666666666665`}, {-1.6666666666666667`, -1.6666666666666667`, 
          2.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[-1, 3], Rational[11, 3]}, {
           Rational[-4, 3], Rational[-2, 3], Rational[
            10, 3]}}, {{-1.6666666666666667`, -0.3333333333333333, 
          3.6666666666666665`}, {-1.3333333333333333`, -0.6666666666666666, 
          3.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[-5, 3], Rational[11, 3]}, {
           Rational[-2, 3], Rational[-4, 3], Rational[
            10, 3]}}, {{-0.3333333333333333, -1.6666666666666667`, 
          3.6666666666666665`}, {-0.6666666666666666, -1.3333333333333333`, 
          3.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[-2, 3], Rational[8, 3]}, {
           Rational[-1, 3], Rational[-1, 3], Rational[
            7, 3]}}, {{-0.6666666666666666, -0.6666666666666666, 
          2.6666666666666665`}, {-0.3333333333333333, -0.3333333333333333, 
          2.3333333333333335`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[1, 3], Rational[7, 3]}, {
           Rational[2, 3], Rational[2, 3], Rational[8, 3]}}, {{
          0.3333333333333333, 0.3333333333333333, 2.3333333333333335`}, {
          0.6666666666666666, 0.6666666666666666, 2.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[5, 3], Rational[11, 3]}, {
           Rational[2, 3], Rational[4, 3], Rational[10, 3]}}, {{
          0.3333333333333333, 1.6666666666666667`, 3.6666666666666665`}, {
          0.6666666666666666, 1.3333333333333333`, 3.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[2, 3], Rational[10, 3]}, {
           Rational[5, 3], Rational[1, 3], Rational[11, 3]}}, {{
          1.3333333333333333`, 0.6666666666666666, 3.3333333333333335`}, {
          1.6666666666666667`, 0.3333333333333333, 3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[4, 3], Rational[8, 3]}, {
           Rational[5, 3], Rational[5, 3], Rational[7, 3]}}, {{
          1.3333333333333333`, 1.3333333333333333`, 2.6666666666666665`}, {
          1.6666666666666667`, 1.6666666666666667`, 
          2.3333333333333335`}}]]}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[7, 3], Rational[-5, 3]}, {
           Rational[-4, 3], Rational[8, 3], 
            Rational[-4, 3]}}, {{-1.6666666666666667`, 
          2.3333333333333335`, -1.6666666666666667`}, {-1.3333333333333333`, 
          2.6666666666666665`, -1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[10, 3], Rational[-2, 3]}, {
           Rational[-5, 3], Rational[11, 3], 
            Rational[-1, 3]}}, {{-1.3333333333333333`, 
          3.3333333333333335`, -0.6666666666666666}, {-1.6666666666666667`, 
          3.6666666666666665`, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[8, 3], Rational[-2, 3]}, {
           Rational[-1, 3], Rational[7, 3], 
            Rational[-1, 3]}}, {{-0.6666666666666666, 
          2.6666666666666665`, -0.6666666666666666}, {-0.3333333333333333, 
          2.3333333333333335`, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[11, 3], Rational[-5, 3]}, {
           Rational[-2, 3], Rational[10, 3], 
            Rational[-4, 3]}}, {{-0.3333333333333333, 
          3.6666666666666665`, -1.6666666666666667`}, {-0.6666666666666666, 
          3.3333333333333335`, -1.3333333333333333`}}]]}, {{}, {}, {}, {}}, {
        Arrow3DBox[
         NCache[{{Rational[2, 3], Rational[8, 3], Rational[2, 3]}, {
           Rational[1, 3], Rational[7, 3], Rational[1, 3]}}, {{
          0.6666666666666666, 2.6666666666666665`, 0.6666666666666666}, {
          0.3333333333333333, 2.3333333333333335`, 0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[1, 3], Rational[11, 3], Rational[5, 3]}, {
           Rational[2, 3], Rational[10, 3], Rational[4, 3]}}, {{
          0.3333333333333333, 3.6666666666666665`, 1.6666666666666667`}, {
          0.6666666666666666, 3.3333333333333335`, 1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[5, 3], Rational[7, 3], Rational[5, 3]}, {
           Rational[4, 3], Rational[8, 3], Rational[4, 3]}}, {{
          1.6666666666666667`, 2.3333333333333335`, 1.6666666666666667`}, {
          1.3333333333333333`, 2.6666666666666665`, 1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[4, 3], Rational[10, 3], Rational[2, 3]}, {
           Rational[5, 3], Rational[11, 3], Rational[1, 3]}}, {{
          1.3333333333333333`, 3.3333333333333335`, 0.6666666666666666}, {
          1.6666666666666667`, 3.6666666666666665`, 
          0.3333333333333333}}]]}, {{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[-5, 3], Rational[7, 3], Rational[7, 3]}, {
           Rational[-4, 3], Rational[8, 3], Rational[
            8, 3]}}, {{-1.6666666666666667`, 2.3333333333333335`, 
          2.3333333333333335`}, {-1.3333333333333333`, 2.6666666666666665`, 
          2.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-4, 3], Rational[10, 3], Rational[10, 3]}, {
           Rational[-5, 3], Rational[11, 3], Rational[
            11, 3]}}, {{-1.3333333333333333`, 3.3333333333333335`, 
          3.3333333333333335`}, {-1.6666666666666667`, 3.6666666666666665`, 
          3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-2, 3], Rational[8, 3], Rational[10, 3]}, {
           Rational[-1, 3], Rational[7, 3], Rational[
            11, 3]}}, {{-0.6666666666666666, 2.6666666666666665`, 
          3.3333333333333335`}, {-0.3333333333333333, 2.3333333333333335`, 
          3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[-1, 3], Rational[11, 3], Rational[7, 3]}, {
           Rational[-2, 3], Rational[10, 3], Rational[
            8, 3]}}, {{-0.3333333333333333, 3.6666666666666665`, 
          2.3333333333333335`}, {-0.6666666666666666, 3.3333333333333335`, 
          2.6666666666666665`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}}}, {{{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, \
{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, \
{}}}, {{Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[-4, 3], Rational[-4, 3]}, {
           Rational[7, 3], Rational[-5, 3], Rational[-5, 3]}}, {{
          2.6666666666666665`, -1.3333333333333333`, -1.3333333333333333`}, {
          2.3333333333333335`, -1.6666666666666667`, -1.6666666666666667`}}]],
         Arrow3DBox[
         NCache[{{Rational[7, 3], Rational[-1, 3], Rational[-1, 3]}, {
           Rational[8, 3], Rational[-2, 3], Rational[-2, 3]}}, {{
          2.3333333333333335`, -0.3333333333333333, -0.3333333333333333}, {
          2.6666666666666665`, -0.6666666666666666, -0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[-5, 3], Rational[-1, 3]}, {
           Rational[10, 3], Rational[-4, 3], Rational[-2, 3]}}, {{
          3.6666666666666665`, -1.6666666666666667`, -0.3333333333333333}, {
          3.3333333333333335`, -1.3333333333333333`, -0.6666666666666666}}]], 
        Arrow3DBox[
         NCache[{{Rational[10, 3], Rational[-2, 3], Rational[-4, 3]}, {
           Rational[11, 3], Rational[-1, 3], Rational[-5, 3]}}, {{
          3.3333333333333335`, -0.6666666666666666, -1.3333333333333333`}, {
          3.6666666666666665`, -0.3333333333333333, \
-1.6666666666666667`}}]]}, {
        Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[2, 3], Rational[2, 3]}, {
           Rational[7, 3], Rational[1, 3], Rational[1, 3]}}, {{
          2.6666666666666665`, 0.6666666666666666, 0.6666666666666666}, {
          2.3333333333333335`, 0.3333333333333333, 0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[4, 3], Rational[4, 3]}, {
           Rational[7, 3], Rational[5, 3], Rational[5, 3]}}, {{
          2.6666666666666665`, 1.3333333333333333`, 1.3333333333333333`}, {
          2.3333333333333335`, 1.6666666666666667`, 1.6666666666666667`}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[1, 3], Rational[5, 3]}, {
           Rational[10, 3], Rational[2, 3], Rational[4, 3]}}, {{
          3.6666666666666665`, 0.3333333333333333, 1.6666666666666667`}, {
          3.3333333333333335`, 0.6666666666666666, 1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[5, 3], Rational[1, 3]}, {
           Rational[10, 3], Rational[4, 3], Rational[2, 3]}}, {{
          3.6666666666666665`, 1.6666666666666667`, 0.3333333333333333}, {
          3.3333333333333335`, 1.3333333333333333`, 
          0.6666666666666666}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[-4, 3], Rational[8, 3]}, {
           Rational[7, 3], Rational[-5, 3], Rational[7, 3]}}, {{
          2.6666666666666665`, -1.3333333333333333`, 2.6666666666666665`}, {
          2.3333333333333335`, -1.6666666666666667`, 2.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[7, 3], Rational[-1, 3], Rational[11, 3]}, {
           Rational[8, 3], Rational[-2, 3], Rational[10, 3]}}, {{
          2.3333333333333335`, -0.3333333333333333, 3.6666666666666665`}, {
          2.6666666666666665`, -0.6666666666666666, 3.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[-5, 3], Rational[11, 3]}, {
           Rational[10, 3], Rational[-4, 3], Rational[10, 3]}}, {{
          3.6666666666666665`, -1.6666666666666667`, 3.6666666666666665`}, {
          3.3333333333333335`, -1.3333333333333333`, 3.3333333333333335`}}]], 
        Arrow3DBox[
         NCache[{{Rational[10, 3], Rational[-2, 3], Rational[8, 3]}, {
           Rational[11, 3], Rational[-1, 3], Rational[7, 3]}}, {{
          3.3333333333333335`, -0.6666666666666666, 2.6666666666666665`}, {
          3.6666666666666665`, -0.3333333333333333, 
          2.3333333333333335`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}}, {{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[7, 3], Rational[7, 3], Rational[-5, 3]}, {
           Rational[8, 3], Rational[8, 3], Rational[-4, 3]}}, {{
          2.3333333333333335`, 2.3333333333333335`, -1.6666666666666667`}, {
          2.6666666666666665`, 2.6666666666666665`, -1.3333333333333333`}}]], 
        Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[10, 3], Rational[-2, 3]}, {
           Rational[7, 3], Rational[11, 3], Rational[-1, 3]}}, {{
          2.6666666666666665`, 3.3333333333333335`, -0.6666666666666666}, {
          2.3333333333333335`, 3.6666666666666665`, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[10, 3], Rational[8, 3], Rational[-2, 3]}, {
           Rational[11, 3], Rational[7, 3], Rational[-1, 3]}}, {{
          3.3333333333333335`, 2.6666666666666665`, -0.6666666666666666}, {
          3.6666666666666665`, 2.3333333333333335`, -0.3333333333333333}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[11, 3], Rational[-5, 3]}, {
           Rational[10, 3], Rational[10, 3], Rational[-4, 3]}}, {{
          3.6666666666666665`, 3.6666666666666665`, -1.6666666666666667`}, {
          3.3333333333333335`, 
          3.3333333333333335`, -1.3333333333333333`}}]]}, {{}, {}, {}, {}}, \
{{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{
        Arrow3DBox[
         NCache[{{Rational[7, 3], Rational[7, 3], Rational[7, 3]}, {
           Rational[8, 3], Rational[8, 3], Rational[8, 3]}}, {{
          2.3333333333333335`, 2.3333333333333335`, 2.3333333333333335`}, {
          2.6666666666666665`, 2.6666666666666665`, 2.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[8, 3], Rational[10, 3], Rational[10, 3]}, {
           Rational[7, 3], Rational[11, 3], Rational[11, 3]}}, {{
          2.6666666666666665`, 3.3333333333333335`, 3.3333333333333335`}, {
          2.3333333333333335`, 3.6666666666666665`, 3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[10, 3], Rational[8, 3], Rational[10, 3]}, {
           Rational[11, 3], Rational[7, 3], Rational[11, 3]}}, {{
          3.3333333333333335`, 2.6666666666666665`, 3.3333333333333335`}, {
          3.6666666666666665`, 2.3333333333333335`, 3.6666666666666665`}}]], 
        Arrow3DBox[
         NCache[{{Rational[11, 3], Rational[11, 3], Rational[7, 3]}, {
           Rational[10, 3], Rational[10, 3], Rational[8, 3]}}, {{
          3.6666666666666665`, 3.6666666666666665`, 2.3333333333333335`}, {
          3.3333333333333335`, 3.3333333333333335`, 
          2.6666666666666665`}}]]}, {{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, \
{}, {}, {}}}}}}, {Text3DBox[
     FormBox[
      StyleBox["\<\"0\"\>",
       StripOnInput->False,
       FontSize->18], TraditionalForm], {3, -1, -1}], Text3DBox[
     FormBox[
      StyleBox["\<\"1\"\>",
       StripOnInput->False,
       FontSize->18], TraditionalForm], {2, 0, 0}]}, {{Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"u\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "1"],
        DisplayForm], TraditionalForm], {1, 0, 0}], 
     Line3DBox[{{0, 0, 0}, {0.85, 0, 0}}]}, {Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"u\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "2"],
        DisplayForm], TraditionalForm], {0, 1, 0}], 
     Line3DBox[{{0, 0, 0}, {0, 0.85, 0}}]}, {Text3DBox[
      FormBox[
       TagBox[
        SubscriptBox[
         StyleBox["\<\"u\"\>",
          StripOnInput->False,
          FontWeight->Bold,
          FontSlant->Italic], "3"],
        DisplayForm], TraditionalForm], {0, 0, 1}], 
     Line3DBox[{{0, 0, 0}, {0, 0, 0.85}}]}}},
  ImageSize->400,
  Lighting->"Neutral",
  ViewPoint->{0.15, 3.1, -1.4},
  ViewVertical->{0.85, 0.48, -0.22}]], "Input"],

Cell[TextData[{
 "Illustration of the bond-ordered phase, with order parameter ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalPhi]", 
     RowBox[{
      RowBox[{"2", ",", "1"}], "\[InvisibleComma]", 
      RowBox[{"+", 
       RowBox[{",", "1"}]}], "\[InvisibleComma]", "+"}]], "\[Tilde]", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["d", "_"], 
      RowBox[{"2", "\[InvisibleComma]", "0"}]], "\[InvisibleApplication]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], 
       SubscriptBox[
        StyleBox["u",
         FontWeight->"Bold"], "2"]}], ")"}]}]}], TraditionalForm]]],
 ", proposed in Section VI B to occur in the presence of the perturbation \
shown in Figure 5. Only those links with additional antiferromagnetic (AF) \
interactions are shown (in red), and in this putative ordered state these \
links are divided into two types by their spin correlations. The thicker \
solid lines show links that are strongly AF aligned, i.e., pairs of spins \
with large negative expectation value for their inner product, while the thin \
dashed lines indicate weaker AF alignment. (If all the antiferromagnetic \
bonds were fully satisfied, the state would freeze into the spin spiral shown \
in Figure 5.) Symmetry under the translation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalT]", "2"], TraditionalForm]]],
 " and the remaining ",
 Cell[BoxData[
  FormBox[
   FractionBox["\[Pi]", "2"], TraditionalForm]]],
 " screw rotations (along ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["u",
     FontWeight->"Bold"], "1"], TraditionalForm]]],
 ") are broken, making the two tetrahedron orientations (labeled \"0\" and \
\"1\") inequivalent. The spins in the picture show an extreme example of such \
a configuration, where all favored antiferromagnetic bonds are satisfied and \
the remainder are unsatisfied; the actual ordered state has no spin ordering \
and a finite spin correlation length in all directions, including along the \
favored chains."
}], "Text"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{615, 750},
WindowMargins->{{33, Automatic}, {Automatic, 24}},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (February 18, 2009)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Text"], FontSize -> 14]}, Visible -> False, FrontEndVersion -> 
  "7.0 for Microsoft Windows (32-bit) (February 18, 2009)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 46, 0, 83, "Title"],
Cell[616, 24, 34, 0, 49, "Subtitle"],
Cell[CellGroupData[{
Cell[675, 28, 33, 0, 27, "Subsubsection"],
Cell[711, 30, 32463, 621, 385, "Input"],
Cell[33177, 653, 489, 8, 125, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33703, 666, 33, 0, 27, "Subsubsection"],
Cell[33739, 668, 6392, 114, 348, "Input"],
Cell[40134, 784, 1503, 41, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41674, 830, 33, 0, 70, "Subsubsection"],
Cell[41710, 832, 17178, 346, 70, "Input"],
Cell[58891, 1180, 1388, 38, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60316, 1223, 33, 0, 70, "Subsubsection"],
Cell[60352, 1225, 14497, 278, 70, "Input"],
Cell[74852, 1505, 712, 15, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75601, 1525, 33, 0, 70, "Subsubsection"],
Cell[75637, 1527, 74899, 1375, 70, "Input"],
Cell[150539, 2904, 1678, 45, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152254, 2954, 33, 0, 70, "Subsubsection"],
Cell[152290, 2956, 21954, 440, 70, "Input"],
Cell[174247, 3398, 1431, 32, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175715, 3435, 33, 0, 70, "Subsubsection"],
Cell[175751, 3437, 63699, 1169, 70, "Input"],
Cell[239453, 4608, 2079, 49, 70, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


